On the amplitude expansion of gluon correlators in $\textrm{AdS}_4$

We show that tree-level gluon correlators in $\textrm{AdS}_4$ admit a natural expansion in terms of flat-space scattering amplitudes at all multiplicities. In particular, every $n$-point correlator can be decomposed into a sum over energy poles whose residues are flat-space amplitudes. The $n$-point amplitude encodes the flat-space limit while curvature corrections are captured by lower-point amplitudes with merged external data. The merging of external polarizations is recursively defined via an AdS analogue of the Berends-Giele currents, giving rise to all-multiplicity formulae which we verify against Feynman diagram computations up to five points. Crucially, our approach works at the level of full correlators rather than individual diagrams, providing an elegant and transparent alternative to conventional approaches for computing correlators in anti-de Sitter space.

==> support_material_Cosmological_Corr.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    769572,      19258]
NotebookOptionsPosition[    732959,      18794]
NotebookOutlinePosition[    733406,      18812]
CellTagsIndexPosition[    733363,      18809]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Usual", " ", 
    StyleBox[
     RowBox[{"n", "otation"}]]}], "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.9899079109641047`*^9, 3.989907918617881*^9}, {
  3.989908454951343*^9, 3.989908459834271*^9}, {3.989908965741919*^9, 
  3.989908980193334*^9}},ExpressionUUID->"6814c491-604b-4516-9a55-\
6cd087276329"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", "a", "}"}]], "=", 
      SqrtBox[
       RowBox[{
        SubscriptBox[
         SuperscriptBox["k", "\[Mu]"], "a"], 
        SubscriptBox[
         SuperscriptBox["k", "\[Nu]"], 
         RowBox[{"a", " "}]], 
        SubscriptBox["\[Eta]", "\[Mu]\[Nu]"]}]]}], ",", " ", 
     RowBox[{
      SubscriptBox["\[Eta]", "\[Mu]\[Nu]"], "=", 
      RowBox[{"(", 
       RowBox[{"-", 
        RowBox[{",", 
         RowBox[{"+", 
          RowBox[{",", "+"}]}]}]}], ")"}]}]}], "*)"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Energy", " ", "of", " ", "the", " ", "particle", " ", "\"\<a\>\""}], 
    "*)"}]}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.989907923974595*^9, 3.989908079441339*^9}, 
   3.98990814452544*^9, {3.990014104425708*^9, 
   3.9900141086602297`*^9}},ExpressionUUID->"e421238a-f3c6-4a70-8147-\
0dfb8a9545cf"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["i", "1"], ",", 
         SubscriptBox["i", "2"], ",", "...", ",", 
         SubscriptBox["i", "m"]}], "}"}]], "=", 
      SqrtBox[
       RowBox[{
        SubscriptBox[
         SuperscriptBox["k", "\[Mu]"], 
         RowBox[{
          SubscriptBox["i", "1"], ",", 
          SubscriptBox["i", "2"], ",", "...", ",", 
          SubscriptBox["i", "m"]}]], 
        SubscriptBox[
         SuperscriptBox["k", "\[Nu]"], 
         RowBox[{
          SubscriptBox["i", "1"], ",", 
          SubscriptBox["i", "2"], ",", "...", ",", 
          SubscriptBox["i", "m"]}]], 
        SubscriptBox["\[Eta]", "\[Mu]\[Nu]"]}]]}], ",", " ", 
     RowBox[{
      RowBox[{"where", " ", 
       SubscriptBox[
        SuperscriptBox["k", "\[Mu]"], 
        RowBox[{
         SubscriptBox["i", "1"], ",", 
         SubscriptBox["i", "2"], ",", "...", ",", 
         SubscriptBox["i", "m"]}]]}], "=", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"q", "=", "1"}], "m"], 
       SubscriptBox[
        SuperscriptBox["k", "\[Mu]"], 
        SubscriptBox["i", "q"]]}]}]}], " ", "*)"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Note", " ", "that", " ", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["i", "1"], ",", 
           SubscriptBox["i", "2"], ",", "...", ",", 
           SubscriptBox["i", "m"]}], "}"}]], " ", "is", " ", "different", " ",
         "from", " ", 
        SubscriptBox["k", 
         RowBox[{"{", 
          SubscriptBox["i", "1"], "}"}]]}], "+", 
       SubscriptBox["k", 
        RowBox[{"{", 
         SubscriptBox["i", "2"], "}"}]], "+"}], "..."}], "+", 
     SubscriptBox["k", 
      RowBox[{"{", 
       SubscriptBox["i", "m"], "}"}]]}], "*)"}]}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.989907923974595*^9, 3.989908183202977*^9}, {
   3.989908218374404*^9, 3.989908261758648*^9}, {3.989908311196636*^9, 
   3.989908325346238*^9}, {3.9899083979340477`*^9, 3.9899084277252007`*^9}, {
   3.9899087691856813`*^9, 3.989908776986083*^9}, 
   3.990014099750197*^9},ExpressionUUID->"37a49737-6100-4cbc-a5f3-\
86eb1c6b049f"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"See", " ", "the", " ", 
    RowBox[{"article", "'"}], "s", " ", "introduction", " ", "for", " ", 
    "more", " ", "information", " ", "on", " ", "the", " ", 
    RowBox[{"notation", "."}]}], "*)"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.989908933126281*^9, 
  3.989908936904586*^9}},ExpressionUUID->"35e80faf-fb51-4c51-a14b-\
47a350dceb05"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Computations", " ", "for", " ", "Tr", 
     RowBox[{"(", 
      SuperscriptBox["\[CapitalPhi]", "3"], ")"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "Boundary", " ", "Correlators", " ", "up", " ", "to", " ", "six"}], "-", 
     "point"}]}], "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.9882752176179667`*^9, 3.9882752259757338`*^9}, {
  3.9883013096177073`*^9, 3.988301340683154*^9}, {3.9883586838851223`*^9, 
  3.988358705776412*^9}},ExpressionUUID->"ba515afc-73b5-4e2b-884c-\
df11d18cf5c3"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"5f0f3424-ae75-4199-ba91-\
79390f0b2a99"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Perturbiner", " ", "for", " ", "Tr", 
   RowBox[{"(", 
    SuperscriptBox["\[Phi]", "3"], ")"}], " ", "flat", " ", "space", " ", 
   "theory"}], "*)"}]], "Input",
 CellChangeTimes->{{3.988277351403266*^9, 3.988277370093281*^9}, {
  3.988279010912429*^9, 3.988279036593089*^9}, {3.988279880247612*^9, 
  3.988279886173214*^9}, {3.988817952718292*^9, 
  3.988817958715741*^9}},ExpressionUUID->"81a62f1b-7221-4cbb-b709-\
7a172fc2a988"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]1", "[", 
    RowBox[{"{", "p_", "}"}], "]"}], ":=", 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"{", "p", "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]1", "[", "P_List", "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     SubscriptBox["s", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"Sort", "[", "P", "]"}]}]]], 
    RowBox[{"Expand", "[", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], 
       RowBox[{
        RowBox[{"Length", "[", "P", "]"}], "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["X", "P"], "=", 
         RowBox[{"Take", "[", 
          RowBox[{"P", ",", "i"}], "]"}]}], ";", 
        RowBox[{
         SubscriptBox["Y", "P"], "=", 
         RowBox[{"Drop", "[", 
          RowBox[{"P", ",", "i"}], "]"}]}], ";", 
        RowBox[{
         RowBox[{"\[Phi]1", "[", 
          SubscriptBox["X", "P"], "]"}], 
         RowBox[{"\[Phi]1", "[", 
          SubscriptBox["Y", "P"], "]"}]}]}], ")"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.953094636440159*^9, 3.953094713025022*^9}, {
  3.9597805349896097`*^9, 3.9597805540655413`*^9}, {3.9597806696634808`*^9, 
  3.9597806734522142`*^9}, {3.985185652769683*^9, 3.9851856728457603`*^9}, {
  3.9882788761306343`*^9, 3.9882788954257*^9}, {3.9882789326528883`*^9, 
  3.988278960789143*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"c3ad5399-1e06-4f18-ba1a-ef7a4fa0c4d0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Simple", " ", "Checkings"}], ",", " ", "three", ",", " ", "four", 
   ",", " ", 
   RowBox[{
    RowBox[{"five", " ", "and", " ", "Six"}], "-", 
    RowBox[{
    "point", " ", "flat", " ", "space", " ", "partial", " ", 
     "amplitudes"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.988277351403266*^9, 3.988277370093281*^9}, {
  3.988279010912429*^9, 3.988279036593089*^9}, {3.9882796331346617`*^9, 
  3.988279654764488*^9}, {3.988279816662723*^9, 3.98827982378283*^9}, {
  3.9883653797780123`*^9, 
  3.988365393406518*^9}},ExpressionUUID->"416267e6-da3d-4d13-9481-\
dab005b90229"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A3", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["s", 
      RowBox[{"1", ",", "2"}]], 
     RowBox[{"\[Phi]1", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], "]"}], 
     RowBox[{"\[Phi]1", "[", 
      RowBox[{"{", "3", "}"}], "]"}]}], ")"}], "//", "Expand", 
   RowBox[{"(*", 
    RowBox[{"Three", "-", "point"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9882796790094757`*^9, 3.9882797103736134`*^9}, {
  3.9882797423135433`*^9, 3.988279744828405*^9}, {3.988280825266945*^9, 
  3.988280830951819*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"59ff114c-13d8-461e-ab96-64c0eec1307e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", "[", 
   RowBox[{"{", "1", "}"}], "]"}], " ", 
  RowBox[{"\[Phi]", "[", 
   RowBox[{"{", "2", "}"}], "]"}], " ", 
  RowBox[{"\[Phi]", "[", 
   RowBox[{"{", "3", "}"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.988279697363391*^9, 3.9882797120042143`*^9}, 
   3.988279748539991*^9, 3.988450738237294*^9, 3.988652787696512*^9, 
   3.988884054365596*^9, 3.9906938096298037`*^9},
 CellLabel->
  "Out[118]=",ExpressionUUID->"7b049b67-d311-481d-9b28-2ffa882c6fd8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A4", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["s", 
      RowBox[{"1", ",", "2", ",", "3"}]], 
     RowBox[{"\[Phi]1", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], 
     RowBox[{"\[Phi]1", "[", 
      RowBox[{"{", "4", "}"}], "]"}]}], ")"}], "//", "Expand", 
   RowBox[{"(*", 
    RowBox[{"Four", "-", "point"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9882796790094757`*^9, 3.9882797103736134`*^9}, {
  3.9882797423135433`*^9, 3.988279766843767*^9}, {3.988280827432148*^9, 
  3.9882808377393827`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"51834792-e51b-43ad-90d6-ccbcf3d5baa1"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"1", ",", "2"}]]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}]}], 
   SubscriptBox["s", 
    RowBox[{"2", ",", "3"}]]]}]], "Output",
 CellChangeTimes->{{3.988279697363391*^9, 3.9882797120042143`*^9}, {
   3.988279748539991*^9, 3.988279767409236*^9}, 3.988450739709494*^9, 
   3.988652790103464*^9, 3.988884055498659*^9, 3.990693812497614*^9},
 CellLabel->
  "Out[119]=",ExpressionUUID->"ef50bd64-3135-4812-b59a-79454f869f5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A5", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["s", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], 
     RowBox[{"\[Phi]1", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], 
     RowBox[{"\[Phi]1", "[", 
      RowBox[{"{", "5", "}"}], "]"}]}], ")"}], "//", "Expand", 
   RowBox[{"(*", 
    RowBox[{"Five", "-", "point"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9882796790094757`*^9, 3.9882797103736134`*^9}, {
  3.9882797423135433`*^9, 3.988279787956635*^9}, {3.988280843021618*^9, 
  3.988280871277157*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"7f25486b-f1ce-4f40-867c-619099bbfb16"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4"}]]}]]}]], "Output",
 CellChangeTimes->{3.988279788548373*^9, 3.988450740782304*^9, 
  3.9886527914427*^9, 3.988884056623658*^9, 3.990693815122651*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"8145c082-222f-4045-ae94-2a4076e306ea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A6", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["s", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]], 
     RowBox[{"\[Phi]1", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}], 
     RowBox[{"\[Phi]1", "[", 
      RowBox[{"{", "6", "}"}], "]"}]}], ")"}], "//", "Expand", 
   RowBox[{"(*", 
    RowBox[{"Six", "-", "point"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9882796790094757`*^9, 3.9882797103736134`*^9}, {
  3.9882797423135433`*^9, 3.988279787956635*^9}, {3.988279833860677*^9, 
  3.988279844217703*^9}, {3.988280873820595*^9, 3.988280877601246*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"04b482d4-772a-4941-9b02-7137cddc8166"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"4", ",", "5"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"4", ",", "5"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"3", ",", "4", ",", "5"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"4", ",", "5"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"3", ",", "4", ",", "5"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"1", ",", "2"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"4", ",", "5"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"2", ",", "3"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"3", ",", "4"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"3", ",", "4", ",", "5"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5"}]]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "1", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "2", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "3", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "4", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "5", "}"}], "]"}], " ", 
    RowBox[{"\[Phi]", "[", 
     RowBox[{"{", "6", "}"}], "]"}]}], 
   RowBox[{
    SubscriptBox["s", 
     RowBox[{"4", ",", "5"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"3", ",", "4", ",", "5"}]], " ", 
    SubscriptBox["s", 
     RowBox[{"2", ",", "3", ",", "4", ",", "5"}]]}]]}]], "Output",
 CellChangeTimes->{3.989307966179603*^9, 3.990693817286639*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"a47f303a-e958-4cb4-9577-3b4fb9fac340"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   StyleBox["Definition",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox["of",
    FontSize->18], " ", 
   StyleBox[
    SubscriptBox["\[CapitalPhi]", "1"],
    FontSize->18], 
   StyleBox[
    RowBox[{"(", "P", ")"}],
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox["merge",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox["porlarization",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox[
    RowBox[{"Eqs", ".", " ", 
     RowBox[{"(", "12", ")"}]}],
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox["and",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox[
    RowBox[{"(", "13", ")"}],
    FontSize->18]}], "*)"}]], "Input",
 CellChangeTimes->{{3.988280344484454*^9, 3.988280390927277*^9}, {
  3.9883586638247967`*^9, 
  3.9883586762402277`*^9}},ExpressionUUID->"d03e8cb4-eb23-4ef0-ae14-\
b5af5980d624"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Ph2", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]1", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y"}]]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "\[Rule]", 
        RowBox[{"Ph1", "[", "X", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"{", "2", "}"}], "]"}], "\[Rule]", 
        RowBox[{"Ph1", "[", "Y", "]"}]}]}], "}"}]}], "//", "Expand"}]}], " ", 
  
  RowBox[{"(*", 
   RowBox[{"Equation", " ", 
    RowBox[{"(", "12", ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ph3", "[", 
    RowBox[{"X_", ",", "Y_", ",", "Z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Phi]1", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2"}]], "\[Rule]", 
         SubscriptBox["S", 
          RowBox[{"X", ",", "Y"}]]}], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"2", ",", "3"}]], "\[Rule]", 
         SubscriptBox["S", 
          RowBox[{"Y", ",", "Z"}]]}], ",", 
        RowBox[{
         SubscriptBox["s", 
          RowBox[{"1", ",", "2", ",", "3"}]], "\[Rule]", 
         SubscriptBox["S", 
          RowBox[{"X", ",", "Y", ",", "Z"}]]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"{", "1", "}"}], "]"}], "\[Rule]", 
        RowBox[{"Ph1", "[", "X", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"{", "2", "}"}], "]"}], "\[Rule]", 
        RowBox[{"Ph1", "[", "Y", "]"}]}], ",", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"{", "3", "}"}], "]"}], "\[Rule]", 
        RowBox[{"Ph1", "[", "Z", "]"}]}]}], "}"}]}], "//", "Expand"}]}], " ", 
  
  RowBox[{"(*", 
   RowBox[{"Equation", " ", 
    RowBox[{"(", "12", ")"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ph4", "[", 
   RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "W_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]1", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Z", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "Z", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y", ",", "Z", ",", "W"}]]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "X", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "2", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "Y", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "3", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "Z", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "4", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "W", "]"}]}]}], "}"}]}], "//", "Expand", 
   RowBox[{"(*", 
    RowBox[{"Equation", " ", 
     RowBox[{"(", "12", ")"}]}], "*)"}]}]}]}], "Input",
 CellChangeTimes->{{3.988652934794465*^9, 3.9886529426546307`*^9}, {
  3.9886529835083027`*^9, 3.988653002252334*^9}, {3.988653637300329*^9, 
  3.988653656018412*^9}, {3.988887310411662*^9, 3.988887322284915*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"af689c59-531c-4bf1-96e3-f418e40ca6eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ph1", "[", "X_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "X", "]"}], "\[Equal]", "1"}], ",", 
    SubscriptBox["\[Phi]", 
     RowBox[{"X", "[", 
      RowBox[{"[", "1", "]"}], "]"}]], ",", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "X", "]"}], "\[Equal]", "2"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"Ph2", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"X", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"X", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "X", "]"}], "\[Equal]", "3"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"Ph2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"X", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"X", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"X", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "]"}]}], "-", 
         RowBox[{"Ph2", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"X", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "}"}]}], "]"}], "-", 
         RowBox[{"Ph3", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"Ph2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"X", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"X", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"X", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"X", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "]"}]}], "-", 
         RowBox[{"Ph2", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"X", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"X", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "]"}], "-", 
         RowBox[{"Ph2", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"X", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"X", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}]}], "]"}], "-", 
         RowBox[{"Ph3", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"X", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}]}], "]"}], "-", 
         RowBox[{"Ph3", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"X", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}]}], "]"}], "-", 
         RowBox[{"Ph3", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"X", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], "]"}], "-", 
         RowBox[{"Ph4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}]}], "]"}]}]}], "]"}]}], 
     "]"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Equation", " ", 
    RowBox[{"(", "13", ")"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.985186991956653*^9, 3.985187040217164*^9}, {
   3.9851878586555653`*^9, 3.985187860583829*^9}, {3.985187933170816*^9, 
   3.985187945848702*^9}, {3.9851881152086782`*^9, 3.9851881566160107`*^9}, {
   3.9876990308754597`*^9, 3.987699062027347*^9}, 3.987699104099935*^9, {
   3.987699138808381*^9, 3.9876991388760242`*^9}, {3.9876992136796427`*^9, 
   3.987699320078578*^9}, {3.987699464939272*^9, 3.9876995149329853`*^9}, {
   3.987699624158824*^9, 3.9876996387878857`*^9}, {3.9877098596989317`*^9, 
   3.987709860752234*^9}, {3.988280531916471*^9, 3.9882805538700323`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"2042e01f-bf83-48d1-b484-fa29c82c2384"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Defining", " ", "the", " ", "flat", " ", "space", " ", "Amplitudes", " ", 
    "with", " ", "merge", " ", "polarizations"}], ",", " ", 
   RowBox[{"Equation", " ", 
    RowBox[{"(", "14", ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9882806515954514`*^9, 3.9882806930666103`*^9}, {
  3.988280732055635*^9, 3.9882807386634903`*^9}},
 FontSize->16,ExpressionUUID->"ac74e46f-5a59-4f0e-b27f-7d900c57bfc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A3tr", "[", 
   RowBox[{"X_", ",", "Y_", ",", "Z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"A3", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "Z"}]]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "X", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "2", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "Y", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "3", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "Z", "]"}]}]}], "}"}]}], "//", "Expand", " ", 
   RowBox[{"(*", 
    RowBox[{"Three", "-", "point"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.9530949643067207`*^9, 3.9530951606596117`*^9, {3.959780219017441*^9, 
   3.9597802280846977`*^9}, {3.98518554238614*^9, 3.9851855778379593`*^9}, 
   3.985185702412117*^9, {3.9851857973691893`*^9, 3.985185929960174*^9}, {
   3.9851860627368917`*^9, 3.985186064173431*^9}, {3.985186194969761*^9, 
   3.985186201370187*^9}, {3.985186268739523*^9, 3.985186282315673*^9}, 
   3.9851875460504637`*^9, {3.9851875900903807`*^9, 3.985187634756722*^9}, {
   3.985187678488905*^9, 3.98518771575795*^9}, {3.985187956977676*^9, 
   3.98518797857441*^9}, {3.985188333320938*^9, 3.985188381067421*^9}, {
   3.988280797396982*^9, 3.988280817817095*^9}, {3.988280851214734*^9, 
   3.988280852224722*^9}, {3.98828100785212*^9, 3.9882810321606913`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"ec132097-1ee5-4328-b1b3-73440885ae61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A4tr", "[", 
   RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "W_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"A4", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "4"}]], "\[Rule]", 
        RowBox[{
         RowBox[{
          SubscriptBox["S", 
           RowBox[{"Y", ",", "W"}]], 
          SubscriptBox["s", 
           RowBox[{"3", ",", "4"}]]}], "\[Rule]", 
         SubscriptBox["S", 
          RowBox[{"Z", ",", "W"}]]}]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "X", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "2", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "Y", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "3", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "Z", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "4", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "W", "]"}]}]}], "}"}]}], "//", "Expand", 
   RowBox[{"(*", 
    RowBox[{"Four", "-", "point"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.9530949643067207`*^9, 3.9530951606596117`*^9, {3.959780219017441*^9, 
   3.9597802280846977`*^9}, {3.98518554238614*^9, 3.9851855778379593`*^9}, 
   3.985185702412117*^9, {3.9851857973691893`*^9, 3.985185929960174*^9}, {
   3.9851860627368917`*^9, 3.985186064173431*^9}, {3.985186194969761*^9, 
   3.985186201370187*^9}, {3.985186268739523*^9, 3.985186282315673*^9}, 
   3.9851875460504637`*^9, {3.9851875900903807`*^9, 3.985187634756722*^9}, {
   3.985187678488905*^9, 3.98518771575795*^9}, {3.985187956977676*^9, 
   3.98518797857441*^9}, 3.988280848086567*^9, {3.988281041847061*^9, 
   3.988281042494611*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"fec281c0-e44e-49a5-b569-6eed43762188"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A5tr", "[", 
   RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "W_", ",", "L_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"A5", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "5"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "L"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "5"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "L"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Z", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "5"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Z", ",", "L"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"4", ",", "5"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"W", ",", "L"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "Z", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Z", ",", "W", ",", "L"}]]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "X", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "2", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "Y", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "3", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "Z", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "4", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "W", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "5", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "L", "]"}]}]}], "}"}]}], "//", "Expand", 
   RowBox[{"(*", 
    RowBox[{"Five", "-", "point"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.9530949643067207`*^9, 3.9530951606596117`*^9, {3.959780219017441*^9, 
   3.9597802280846977`*^9}, {3.98518554238614*^9, 3.9851855778379593`*^9}, 
   3.985185702412117*^9, {3.9851857973691893`*^9, 3.985185929960174*^9}, {
   3.9851860627368917`*^9, 3.985186064173431*^9}, {3.985186194969761*^9, 
   3.985186201370187*^9}, {3.985186268739523*^9, 3.985186282315673*^9}, 
   3.9851875460504637`*^9, {3.9851875900903807`*^9, 3.985187634756722*^9}, {
   3.985187678488905*^9, 3.98518771575795*^9}, {3.985187956977676*^9, 
   3.98518797857441*^9}, {3.985188452849552*^9, 3.9851885189933033`*^9}, {
   3.988280855255622*^9, 3.988280859374016*^9}, {3.9882810522566357`*^9, 
   3.9882810527240553`*^9}, {3.9884959796400137`*^9, 3.9884960377780113`*^9}},
 
 CellLabel->
  "In[128]:=",ExpressionUUID->"520adb23-dcc1-458a-bdd3-22a423680a8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A6tr", "[", 
   RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "W_", ",", "L_", ",", "R_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"A6", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "5"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "L"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "6"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "R"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "5"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "L"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "6"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "R"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Z", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "5"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Z", ",", "L"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "6"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Z", ",", "R"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"4", ",", "5"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"W", ",", "L"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"4", ",", "6"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"W", ",", "R"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"5", ",", "6"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"L", ",", "R"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "Z", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Z", ",", "W", ",", "L"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"4", ",", "5", ",", "6"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"W", ",", "L", ",", "R"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y", ",", "Z", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "Z", ",", "W", ",", "L"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "4", ",", "5", ",", "6"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Z", ",", "W", ",", "L", ",", "R"}]]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "1", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "X", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "2", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "Y", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "3", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "Z", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "4", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "W", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "5", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "L", "]"}]}], ",", 
      RowBox[{
       RowBox[{"\[Phi]", "[", 
        RowBox[{"{", "6", "}"}], "]"}], "\[Rule]", 
       RowBox[{"Ph1", "[", "R", "]"}]}]}], "}"}]}], "//", "Expand", 
   RowBox[{"(*", 
    RowBox[{"Six", "-", "point"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.9530949643067207`*^9, 3.9530951606596117`*^9, {3.959780219017441*^9, 
   3.9597802280846977`*^9}, {3.98518554238614*^9, 3.9851855778379593`*^9}, 
   3.985185702412117*^9, {3.9851857973691893`*^9, 3.985185929960174*^9}, {
   3.9851860627368917`*^9, 3.985186064173431*^9}, {3.985186194969761*^9, 
   3.985186201370187*^9}, {3.985186268739523*^9, 3.985186282315673*^9}, 
   3.9851875460504637`*^9, {3.9851875900903807`*^9, 3.985187634756722*^9}, {
   3.985187678488905*^9, 3.98518771575795*^9}, {3.985187956977676*^9, 
   3.98518797857441*^9}, {3.985188452849552*^9, 3.9851885189933033`*^9}, {
   3.987702683620997*^9, 3.987702711430336*^9}, {3.98770876848769*^9, 
   3.9877088461285667`*^9}, {3.987708877349201*^9, 3.987709026972834*^9}, {
   3.9878714091404123`*^9, 3.987871432211109*^9}, 3.988280883539213*^9, {
   3.988281060548572*^9, 3.988281061034898*^9}, {3.988496053210239*^9, 
   3.988496147572846*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"9f8890fe-52e8-4fb4-804e-828e1c53cc45"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Boundary", " ", "Correlators"}], ",", " ", 
   RowBox[{"Equation", " ", 
    RowBox[{"(", "15", ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.987845510629451*^9, 3.987845544443576*^9}, {
  3.988280927480927*^9, 3.988280971090032*^9}},
 FontSize->18,ExpressionUUID->"352dbbec-323c-4ada-995e-27eeba5dc63a"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Four", "-", "Point"}], "*)"}],
  FontSize->14]], "Input",
 CellChangeTimes->{{3.987845551226409*^9, 3.987845565020466*^9}, {
  3.98785104149457*^9, 3.987851048267975*^9}, {3.987853138962083*^9, 
  3.9878531456949883`*^9}},ExpressionUUID->"ded43a7c-4c32-46a8-835f-\
522d2f6c3f8f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1234", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"A4tr", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"{", "3", "}"}], ",", 
             RowBox[{"{", "4", "}"}]}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", 
              RowBox[{"{", "1", "}"}]], "+", 
             SubscriptBox["k", 
              RowBox[{"{", "2", "}"}]], "+", 
             SubscriptBox["k", 
              RowBox[{"{", "3", "}"}]], "+", 
             SubscriptBox["k", 
              RowBox[{"{", "4", "}"}]]}], ")"}]], "+", 
          FractionBox[
           RowBox[{"A3tr", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}], ",", 
             RowBox[{"{", "3", "}"}], ",", 
             RowBox[{"{", "4", "}"}]}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}]], "+", 
             SubscriptBox["k", 
              RowBox[{"{", "3", "}"}]], "+", 
             SubscriptBox["k", 
              RowBox[{"{", "4", "}"}]]}], ")"}]], "+", 
          FractionBox[
           RowBox[{"A3tr", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "3"}], "}"}], ",", 
             RowBox[{"{", "4", "}"}]}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["k", 
              RowBox[{"{", "1", "}"}]], "+", 
             SubscriptBox["k", 
              RowBox[{"{", 
               RowBox[{"2", ",", "3"}], "}"}]], "+", 
             SubscriptBox["k", 
              RowBox[{"{", "4", "}"}]]}], ")"}]]}], "//", "Simplify"}], "//", 
        "Expand"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["S", 
          RowBox[{
           RowBox[{"{", "a_", "}"}], ",", 
           RowBox[{"{", "b_", "}"}]}]], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b"}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "a", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "b", "}"}]]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{"a", ",", "b"}], "}"}]], "-", 
            SubscriptBox["k", 
             RowBox[{"{", "a", "}"}]], "-", 
            SubscriptBox["k", 
             RowBox[{"{", "b", "}"}]]}], ")"}]}]}], ",", 
        RowBox[{
         SubscriptBox["\[Phi]", "a_"], "\[RuleDelayed]", "1"}]}], "}"}]}], 
     ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]]}], "\[RuleDelayed]", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]]}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "3", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]]}], "\[RuleDelayed]", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "3", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}]]}]}]}], "}"}]}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.985189102745904*^9, 3.985189197846343*^9}, {
  3.9851902379444027`*^9, 3.985190273628462*^9}, {3.9851903304810457`*^9, 
  3.9851903493181343`*^9}, {3.985190447049157*^9, 3.985190449126018*^9}, {
  3.985190490077661*^9, 3.985190508593527*^9}, {3.985190555744632*^9, 
  3.985190557072177*^9}, {3.985190587769346*^9, 3.985190626556375*^9}, {
  3.987849762651538*^9, 3.987849769546455*^9}, {3.9878502750993567`*^9, 
  3.987850280980606*^9}, {3.9878505343636513`*^9, 3.98785056242205*^9}, {
  3.987850625118142*^9, 3.987850626199752*^9}, {3.987850857977931*^9, 
  3.9878508874300823`*^9}, {3.987852149843926*^9, 3.987852172227981*^9}, {
  3.987852741672957*^9, 3.9878527770951633`*^9}, {3.988449015719194*^9, 
  3.988449068354993*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"0413f6b7-176e-44cb-ac55-f91e6ae27d5a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", 
        RowBox[{"{", "2", "}"}]], "+", 
       SubscriptBox["k", 
        RowBox[{"{", "3", "}"}]], "+", 
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", 
        RowBox[{"{", "1", "}"}]], "+", 
       SubscriptBox["k", 
        RowBox[{"{", "4", "}"}]], "+", 
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}]]}], ")"}]}]], "+", 
   FractionBox["1", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", 
        RowBox[{"{", "3", "}"}]], "+", 
       SubscriptBox["k", 
        RowBox[{"{", "4", "}"}]], "+", 
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["k", 
        RowBox[{"{", "1", "}"}]], "+", 
       SubscriptBox["k", 
        RowBox[{"{", "2", "}"}]], "+", 
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]]}], ")"}]}]]}], 
  RowBox[{
   SubscriptBox["k", 
    RowBox[{"{", "1", "}"}]], "+", 
   SubscriptBox["k", 
    RowBox[{"{", "2", "}"}]], "+", 
   SubscriptBox["k", 
    RowBox[{"{", "3", "}"}]], "+", 
   SubscriptBox["k", 
    RowBox[{"{", "4", "}"}]]}]]], "Output",
 CellChangeTimes->{{3.985189171285287*^9, 3.985189198353376*^9}, {
   3.985190238476982*^9, 3.985190274420472*^9}, {3.985190316015534*^9, 
   3.985190349572455*^9}, 3.985190453301037*^9, {3.9851904955541277`*^9, 
   3.985190509017095*^9}, 3.985190558499501*^9, {3.985190589228922*^9, 
   3.985190627704404*^9}, 3.985193078008724*^9, 3.987710915959415*^9, 
   3.987849782636434*^9, 3.987850282706003*^9, 3.987850504984993*^9, 
   3.987850539796958*^9, 3.987850645451845*^9, {3.987850877522872*^9, 
   3.987850899893804*^9}, 3.987852173955275*^9, {3.987852753318681*^9, 
   3.987852778659108*^9}, 3.988450760354394*^9, 3.988884070498131*^9, 
   3.9906938385790052`*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"662084ea-5b5b-46cf-b8b7-028d9935045f"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "It", " ", "is", " ", "clear", " ", "that", " ", "the", " ", "four"}], "-", 
    RowBox[{
    "point", " ", "computation", " ", "reproduces", " ", "the", " ", 
     "expected", " ", 
     RowBox[{"result", "."}]}]}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.988282034975071*^9, 3.9882820609570637`*^9}, 
   3.9882821320972*^9},ExpressionUUID->"00aa573a-d1a2-4f9c-b11e-7c5362d187a3"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Five", "-", "Point"}], "*)"}],
  FontSize->14]], "Input",
 CellChangeTimes->{{3.988281254421035*^9, 
  3.988281256703683*^9}},ExpressionUUID->"8d5bcdda-4e17-4f22-87e6-\
a8d9bb239d74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C12345", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"A5tr", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "5", "}"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "1", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "2", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "3", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "4", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]]}], ")"}]], "+", 
      FractionBox[
       RowBox[{"A4tr", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "5", "}"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "3", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "4", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]]}], ")"}]], "+", 
      FractionBox[
       RowBox[{"A4tr", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "5", "}"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "1", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "4", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]]}], ")"}]], "+", 
      FractionBox[
       RowBox[{"A4tr", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "5", "}"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "1", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "2", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]]}], ")"}]], "+", 
      FractionBox[
       RowBox[{"A3tr", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "5", "}"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "4", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]]}], ")"}]], "+", 
      FractionBox[
       RowBox[{"A3tr", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "5", "}"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"3", ",", "4"}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]]}], ")"}]], "+", 
      FractionBox[
       RowBox[{"A3tr", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "5", "}"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "1", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3", ",", "4"}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]]}], ")"}]]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Phi]", "a_"], "\[RuleDelayed]", "1"}], "}"}]}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.985189102745904*^9, 3.985189197846343*^9}, {
   3.9851902379444027`*^9, 3.985190273628462*^9}, {3.9851903304810457`*^9, 
   3.9851903493181343`*^9}, {3.985190447049157*^9, 3.985190449126018*^9}, {
   3.985190490077661*^9, 3.985190508593527*^9}, {3.985190555744632*^9, 
   3.985190557072177*^9}, {3.985190587769346*^9, 3.985190626556375*^9}, {
   3.985191668714467*^9, 3.98519186077462*^9}, {3.9851919314415197`*^9, 
   3.985191957015293*^9}, {3.985192025048315*^9, 3.9851920362503242`*^9}, 
   3.985192250728713*^9, {3.985192463945458*^9, 3.985192487926284*^9}, 
   3.9851931452207003`*^9, 3.98785308858088*^9, {3.987854076985504*^9, 
   3.9878541406448317`*^9}, {3.987854436114324*^9, 3.987854437451734*^9}, {
   3.9878585072680387`*^9, 3.987858587714284*^9}, 3.9878593065826902`*^9, {
   3.988281272897675*^9, 3.988281290116355*^9}, {3.988281322916526*^9, 
   3.988281377016903*^9}, 3.988281461343689*^9, {3.988448834235421*^9, 
   3.9884489921690197`*^9}, 3.990693798341145*^9, 3.990705597080585*^9, 
   3.990713456729113*^9, 3.990872519446456*^9},
 CellLabel->
  "In[293]:=",ExpressionUUID->"8feca5dc-8cb2-4b06-adcc-67d61d35f513"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Six", "-", "Point"}], "*)"}],
  FontSize->14]], "Input",
 CellChangeTimes->{{3.9882815006300592`*^9, 
  3.988281502599873*^9}},ExpressionUUID->"7225ab52-ec08-415d-ad4d-\
1fedb5a31559"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C123456", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"A6tr", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "5", "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "3", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "4", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "5", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A5tr", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "5", "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "3", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "4", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "5", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A5tr", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "5", "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "4", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "5", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A5tr", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", "5", "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "5", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A5tr", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "3", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A4tr", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "5", "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "4", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "5", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A4tr", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", "5", "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "5", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A4tr", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5"}], "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "5"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A4tr", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", "5", "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "5", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A4tr", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "3", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A4tr", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A3tr", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A3tr", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5"}], "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4", ",", "5"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A3tr", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "5"}], "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"4", ",", "5"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A3tr", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", "5", "}"}], ",", 
        RowBox[{"{", "6", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "5", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "6", "}"}]]}], ")"}]]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Phi]", "a_"], "\[RuleDelayed]", "1"}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.985189102745904*^9, 3.985189197846343*^9}, {
   3.9851902379444027`*^9, 3.985190273628462*^9}, {3.9851903304810457`*^9, 
   3.9851903493181343`*^9}, {3.985190447049157*^9, 3.985190449126018*^9}, {
   3.985190490077661*^9, 3.985190508593527*^9}, {3.985190555744632*^9, 
   3.985190557072177*^9}, {3.985190587769346*^9, 3.985190626556375*^9}, {
   3.985191668714467*^9, 3.98519186077462*^9}, {3.9851919314415197`*^9, 
   3.985191957015293*^9}, {3.985192025048315*^9, 3.9851920362503242`*^9}, 
   3.985192250728713*^9, {3.985192463945458*^9, 3.985192487926284*^9}, 
   3.9851931452207003`*^9, 3.98785308858088*^9, {3.987854076985504*^9, 
   3.9878541406448317`*^9}, {3.987854436114324*^9, 3.987854437451734*^9}, {
   3.9878585072680387`*^9, 3.987858587714284*^9}, 3.9878593065826902`*^9, {
   3.987859999684187*^9, 3.9878600409672117`*^9}, {3.9878602735986853`*^9, 
   3.9878603780592747`*^9}, {3.987860412387743*^9, 3.987860667589408*^9}, {
   3.987860975492337*^9, 3.9878611100207033`*^9}, {3.98786114068355*^9, 
   3.987861143438189*^9}, {3.987861233556549*^9, 3.987861255625383*^9}, {
   3.9878613750922537`*^9, 3.9878613919160643`*^9}, {3.987870662125505*^9, 
   3.9878706655764093`*^9}, {3.9878707334869833`*^9, 3.987870744720064*^9}, {
   3.987870784173292*^9, 3.98787079812834*^9}, 3.9878708464101963`*^9, {
   3.988281546100354*^9, 3.988281577812749*^9}, {3.98844952416919*^9, 
   3.9884495342422237`*^9}, {3.9884495928093987`*^9, 3.988449649013891*^9}, {
   3.988449684407901*^9, 3.988449755414459*^9}, {3.988450023641851*^9, 
   3.9884500390829153`*^9}, {3.9884502675130672`*^9, 3.988450466776786*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"084e015f-0175-47fc-9ea0-0b301ac2458b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Boundary", " ", "Correlators"}], ",", " ", 
   RowBox[{
   "Computing", " ", "Feynman", " ", "Diagrams", " ", "by", " ", "using", " ",
     "the", " ", "tubins", " ", "method", " ", "arxiv", " ", "1709.02813"}]}],
   "*)"}]], "Input",
 CellChangeTimes->{{3.987845510629451*^9, 3.987845544443576*^9}, {
   3.988280927480927*^9, 3.988280971090032*^9}, {3.988282208269261*^9, 
   3.988282228571789*^9}, 3.988282607349577*^9, {3.988283608156674*^9, 
   3.9882836212444*^9}, {3.988284686994794*^9, 3.988284690017256*^9}},
 FontSize->18,ExpressionUUID->"3d3b9498-9cea-468d-a9de-bdbae978940e"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Five", "-", "Point"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.988285433998176*^9, 3.988285453503511*^9}},
 FontSize->14,ExpressionUUID->"7c4c888f-e130-455c-8510-e9012ae5fa78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Et5", "=", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["k", 
      RowBox[{"{", "1", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "2", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "3", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "4", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "5", "}"}]]}], ")"}]}], 
  RowBox[{"(*", 
   RowBox[{"Total", " ", "Energy"}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.988284105604059*^9, 3.988284126469672*^9}, {
  3.98828480936677*^9, 3.988284821837521*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"d8844093-711b-47de-abcc-13c53da5dca7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Diagram", " ", "12"}], "-", "3", "-", "45"}], "*)"}]], "Input",Exp\
ressionUUID->"e2bb895b-27b9-4a6a-a577-a09ae9d62664"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnQuUTuUax1vnWKW7THdFSspIIblWQoVuQlqpKUOIpiFGISEl9worXegm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    "], {{0, 170.}, {177., 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJx9kD1LA0EQht+L0fgFBtFGLCJYRIgfJCpil6TQgEK4GPwAi73L5RJILsve
SUgh2OkvsBLsrNOltbC3UBT8CbbCNRrO2ZyaqOjCzDz77rvDMDNaTS0GANiD
lFRWTwrBGrkwXfKWXTYto5CxHMM0xJqmkIiAnxjnlSBR1XKEupGK7O0fRELP
GICCISxinOk2T2azW9L9Wb8f9wGdhnfzstfv93/PcMGwdapvFFGdCwdQZomz
dYdLpsCEoKGIzySbPl9I1nxudjw7apr4hjisl1iB+J44pvXoZg9XK0f6xwxy
+lHDyudkpZhGHAlsI0V55Q/fcseXRg0cDQiUYaIEBxEkSeGowCDOwIKOBcSI
41iiWJX7/bm3rsZPgPVNoM/qaoenQPMSGDvuatFbYHIKuE5xJtjXNhU3aBcT
cZ9HWkD/uee97AKhOaD96HmvLc9rX1H/J/rrvgNx/2W4
      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{110.84374999999989`, Automatic},
  ImageSizeRaw->{177., 170.},
  PlotRange->{{0, 177.}, {0, 170.}}]], "Input",ExpressionUUID->"d7113d6c-4544-\
4929-a972-fe15cbe6d853"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fs12s123", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "1", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "2", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "5", "}"}]}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "3", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "5", "}"}]}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "4", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]]}], ")"}]}]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "1", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "2", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "3", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "5", "}"}]}], "}"}]]}], ")"}]], "+", 
      FractionBox["1", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "3", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "4", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]]}], ")"}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9851910260185633`*^9, 3.985191141318678*^9}, {
   3.9851911713400393`*^9, 3.9851913310629883`*^9}, {3.98785863269481*^9, 
   3.987858641361024*^9}, {3.98785916730025*^9, 3.987859183009658*^9}, 
   3.988284113596691*^9, {3.988492016335801*^9, 3.988492023250145*^9}, 
   3.9893185637092123`*^9},ExpressionUUID->"ce7018f2-f88d-40fd-b759-\
ce8caf8269ed"],

Cell[BoxData[
 RowBox[{"(*", "Permutations", "*)"}]], "Input",
 CellChangeTimes->{{3.987859199051385*^9, 3.987859201879277*^9}, {
  3.9882860447107353`*^9, 
  3.988286061682722*^9}},ExpressionUUID->"986fc239-84e4-4b65-bf85-\
961fa3dbf6a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F52", "=", 
   RowBox[{"Fs12s123", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816908891351757`*^9}, {
   3.985191435108716*^9, 3.9851914411879997`*^9}, {3.987858685764662*^9, 
   3.987858690999716*^9}, 3.988492060905244*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"2c814549-b253-4073-b9fc-ed069a747796"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F53", "=", 
   RowBox[{"F52", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816909064655046`*^9}, {
  3.985191450209855*^9, 3.985191453550289*^9}, {3.987858693681188*^9, 
  3.9878586985086517`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"7ba4a1e5-8450-4fde-b59e-3fc3d9959e4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F54", "=", 
   RowBox[{"F53", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816909064655046`*^9}, {
  3.981690946332076*^9, 3.981690957285041*^9}, {3.9851914591892853`*^9, 
  3.9851914629033823`*^9}, {3.9878587007081823`*^9, 3.987858704324019*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"71a2452e-006a-4069-9040-48415c3c96f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F55", "=", 
   RowBox[{"F54", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816909064655046`*^9}, {
  3.981690946332076*^9, 3.9816909816150723`*^9}, {3.985191468750196*^9, 
  3.985191473444759*^9}, {3.987858706924286*^9, 3.987858710893135*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"2dee34d0-d706-45bc-a2b0-9eaea5484f2d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F12345", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox["1", "Et5"], ")"}], 
       RowBox[{"(", 
        RowBox[{"Fs12s123", "+", "F52", "+", "F53", "+", "F54", "+", "F55"}], 
        ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "a_", "}"}], ",", 
            RowBox[{"{", "b_", "}"}]}], "}"}]], "\[RuleDelayed]", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}]]}], ",", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "a_", "}"}], ",", 
            RowBox[{"{", "b_", "}"}], ",", 
            RowBox[{"{", "w_", "}"}]}], "}"}]], "\[RuleDelayed]", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "w"}], "}"}]]}]}], "}"}]}], "//", 
     "Expand"}], ")"}]}], 
  RowBox[{"(*", 
   RowBox[{"Full", " ", "boundary", " ", "corelator"}], "*)"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9816910571610413`*^9, 3.9816910886184607`*^9}, 
   3.98169111995575*^9, {3.9851914800314493`*^9, 3.985191622319525*^9}, {
   3.985191656941011*^9, 3.985191660674589*^9}, 3.985192257389282*^9, {
   3.9878587136771593`*^9, 3.987858781357822*^9}, {3.987859210680743*^9, 
   3.9878592262610598`*^9}, {3.987859290239562*^9, 3.987859299799958*^9}, {
   3.9882842319429398`*^9, 3.9882842958813*^9}, 3.98828476790324*^9, {
   3.988492071885127*^9, 3.988492072865666*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"c9171055-dbe5-457e-a13c-da1b5a5617ea"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Six", "-", "Point"}], "*)"}],
  FontSize->16]], "Input",ExpressionUUID->"d0201d85-ef5b-4c58-882d-\
fbc8759d0f4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Et6", "=", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["k", 
      RowBox[{"{", "1", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "2", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "3", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "4", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "5", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "6", "}"}]]}], ")"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"Total", " ", "Energy"}], "*)"}], ";"}]], "Input",
 CellChangeTimes->{{3.988099008486319*^9, 3.988099012923244*^9}, {
  3.988285300731089*^9, 3.988285304464252*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"e008409c-059e-4f31-b4c4-12642a9691f5"],

Cell[BoxData[
 RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%", "*)"}]], "Input",ExpressionUUID->"c7cbde86-1dff-4ece-8925-127e73fe2a23"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Diagram", " ", "12"}], "-", "3", "-", "4", "-", "56"}], "*)"}],
  FontSize->14]], "Input",ExpressionUUID->"d3c492f2-8cd2-4223-9151-\
8797dd29c0b8"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnQm8TeXXx+ttQCnSnEqU0ETzpBQqlUJJo0SJSjJclKuUNIgopAFXiDRR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    "], {{0, 188.}, {207., 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJx9kD9LA0EQxd/FaEQFA2ojFglYRIgiiYrYJSk0oBAuBv+Axd7lcgkkm2Xv
JKQQ7PQTWAl21nZpLewtFAU/gq2QRsM5m1MTFV2YN799OzsMEzXqeikAwBkm
0VkjJSVr5sN0KXCnYnOrmOWuZVty1dDIRMAXJkQ1SFTjrtTX05Hdvf1I6BlD
0DBBGmWmI1K53Kaq/szfT/sB3YZ386rX7/d/z0jRckzKbxQxU0gX0GaJcw1X
KKbApKShiE8V2z6fKzZ8vurWbOsZ4hvisFlmReJ74rjR59t9XKsemh8zqOnH
LF7Iq0wxgwSS2EKadPmPuqVuXQZ1CDQhUYGNMlxEkCJHoAqLOAsOEwuIEyew
SLGi9vtzbz1PHANrG8AA73kHJ8DVBTB+1PNit8DUNHCdFkyyr21q7aBTSiZ8
Hm0Bg2ee97IDhOaAzqPnvbY8r3NJ/Z/ob/sdVAVlqA==
      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{109.44062499999988`, Automatic},
  ImageSizeRaw->{207., 188.},
  PlotRange->{{0, 207.}, {0, 188.}}]], "Input",ExpressionUUID->"8b091609-8a42-\
43d8-98ed-0f04460840d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fs12s123s1234", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "1", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "2", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "3", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "4", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "6", "}"}]]}], ")"}]}], ")"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "1", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "2", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "3", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "4", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "5", "}"}], ",", 
             RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", "1", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "2", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "3", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "4", "}"}], ",", 
               RowBox[{"{", "5", "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]], "+", 
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "3", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "4", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "5", "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "3", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "4", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "5", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "6", "}"}]]}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "4", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "5", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "3", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "4", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "5", "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]]}], ")"}]}], "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "1", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "2", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "3", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"{", "5", "}"}], ",", 
             RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "4", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "5", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "6", "}"}]]}], ")"}]}]]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9851910260185633`*^9, 3.985191141318678*^9}, {
   3.9851911713400393`*^9, 3.9851913310629883`*^9}, {3.98785863269481*^9, 
   3.987858641361024*^9}, {3.98785916730025*^9, 3.987859183009658*^9}, {
   3.987864634047803*^9, 3.987864670479864*^9}, {3.9878650401147127`*^9, 
   3.987865043601227*^9}, {3.987865077303824*^9, 3.987865080336005*^9}, 
   3.987865120516994*^9, {3.987865160458538*^9, 3.987865263745884*^9}, {
   3.987865331927224*^9, 3.987865334349958*^9}, {3.987866144266712*^9, 
   3.9878663160926332`*^9}, {3.9878663543722153`*^9, 3.987866378792961*^9}, {
   3.9878664117307262`*^9, 3.987866426478413*^9}, {3.9878666963303223`*^9, 
   3.9878666978917913`*^9}, {3.987869737954591*^9, 3.987869742214858*^9}, 
   3.9880990053887777`*^9, {3.988108665192772*^9, 3.988108801048938*^9}, {
   3.988111391333785*^9, 3.988111418362582*^9}, {3.988285393332199*^9, 
   3.988285395203574*^9}, 3.988285475265037*^9, {3.9884920839907713`*^9, 
   3.988492095677998*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"f53b61f5-3cd7-484e-a3e6-21f01e93a8cd"],

Cell[BoxData[
 RowBox[{"(*", "Permutations", "*)"}]], "Input",
 CellChangeTimes->{{3.987859199051385*^9, 
  3.987859201879277*^9}},ExpressionUUID->"b100c6b0-b41d-492f-ae23-\
6f906a2a2d00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F62", "=", 
   RowBox[{"Fs12s123s1234", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "6", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "6", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816908891351757`*^9}, {
   3.985191435108716*^9, 3.9851914411879997`*^9}, {3.987858685764662*^9, 
   3.987858690999716*^9}, {3.9878664765885572`*^9, 3.987866508204009*^9}, 
   3.988149201811808*^9, 3.988149893846567*^9, {3.988492121661642*^9, 
   3.988492122598737*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"f9475ff2-ac30-4b0f-ac13-d07650cc8953"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F63", "=", 
   RowBox[{"F62", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "6", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "6", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816909064655046`*^9}, {
  3.985191450209855*^9, 3.985191453550289*^9}, {3.987858693681188*^9, 
  3.9878586985086517`*^9}, {3.987866521944131*^9, 3.987866537328532*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"ee3617b4-49b0-4e1b-b3b1-ad3dbd97dcdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F64", "=", 
   RowBox[{"F63", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "6", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "6", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816909064655046`*^9}, {
  3.981690946332076*^9, 3.981690957285041*^9}, {3.9851914591892853`*^9, 
  3.9851914629033823`*^9}, {3.9878587007081823`*^9, 3.987858704324019*^9}, {
  3.9878665266414957`*^9, 3.987866541890226*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"9b551e7a-077b-4185-b6e6-070827792a7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F65", "=", 
   RowBox[{"F64", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "6", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "6", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816909064655046`*^9}, {
  3.981690946332076*^9, 3.9816909816150723`*^9}, {3.985191468750196*^9, 
  3.985191473444759*^9}, {3.987858706924286*^9, 3.987858710893135*^9}, {
  3.98786653006067*^9, 3.987866546232501*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"20e94edb-d82f-4d47-9cde-7ebb31af21e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F66", "=", 
   RowBox[{"F65", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "6", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "6", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.987866562688892*^9, 3.987866566829668*^9}, {
  3.988149071824388*^9, 3.988149088686049*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"0209b01a-1912-4127-9f23-05cdf289883c"],

Cell[BoxData[
 RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%", "*)"}]], "Input",
 CellChangeTimes->{{3.9879415838221188`*^9, 
  3.9879415870377913`*^9}},ExpressionUUID->"2acf1dfc-3179-4bca-9dff-\
b98b5ffca687"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Star", " ", "Diagram", " ", "12"}], "-", "34", "-", "56"}], 
   "*)"}],
  FontSize->14]], "Input",ExpressionUUID->"dd9ebe4d-bc55-4378-9352-\
642a0f0eb4a8"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnQu81/P9xz2UiVwS2Vw2zDbDqNzGhumiGE1KqFgX0gWlTklK6WbLEOmm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    "], {{0, 197.}, {215., 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJx9kD9LA0EQxd/FaEQFA2ojFglYRIgiiYrYJSk0oBAuBv+Axd7lcgkkm2Xv
JKQQ7PQTWAl21nZpLewtFAU/gq2QRsM5m1MTFV2YN799OzsMEzXqeikAwBkm
0VkjJSVr5sN0KXCnYnOrmOWuZVty1dDIRMAXJkQ1SFTjrtTX05Hdvf1I6BlD
0DBBGmWmI1K53Kaq/szfT/sB3YZ386rX7/d/z0jRckzKbxQxU0gX0GaJcw1X
KKbApKShiE8V2z6fKzZ8vurWbOsZ4hvisFlmReJ74rjR59t9XKsemh8zqOnH
LF7Iq0wxgwSS2EKadPmPuqVuXQZ1CDQhUYGNMlxEkCJHoAqLOAsOEwuIEyew
SLGi9vtzbz1PHANrG8AA73kHJ8DVBTB+1PNit8DUNHCdFkyyr21q7aBTSiZ8
Hm0Bg2ee97IDhOaAzqPnvbY8r3NJ/Z/ob/sdVAVlqA==
      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{107.96562499999997`, Automatic},
  ImageSizeRaw->{215., 197.},
  PlotRange->{{0, 215.}, {0, 197.}}]], "Input",ExpressionUUID->"13307ba0-4db9-\
4c51-abf5-44510a2b2dca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fs12s34s56", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "1", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "2", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "3", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "4", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "6", "}"}], ",", 
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "6", "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]}], ")"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "1", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "2", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "3", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "4", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "5", "}"}], ",", 
             RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", "1", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "2", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "3", "}"}], ",", 
               RowBox[{"{", "4", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "5", "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]], "+", 
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "3", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "4", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "5", "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "3", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "4", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "5", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "6", "}"}]]}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "3", "}"}], ",", 
               RowBox[{"{", "4", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "5", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "3", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "4", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "5", "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", 
             RowBox[{"{", "4", "}"}]}], "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "1", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "2", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "5", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "6", "}"}]]}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "5", "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "3", "}"}], ",", 
               RowBox[{"{", "4", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "1", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "2", "}"}]]}], ")"}]], "+", 
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "5", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "6", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "3", "}"}], ",", 
               RowBox[{"{", "4", "}"}]}], "}"}]]}], ")"}]]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9851910260185633`*^9, 3.985191141318678*^9}, {
   3.9851911713400393`*^9, 3.9851913310629883`*^9}, {3.98785863269481*^9, 
   3.987858641361024*^9}, {3.98785916730025*^9, 3.987859183009658*^9}, {
   3.987864634047803*^9, 3.987864670479864*^9}, {3.9878650401147127`*^9, 
   3.987865043601227*^9}, {3.987865077303824*^9, 3.987865080336005*^9}, 
   3.987865120516994*^9, {3.987865160458538*^9, 3.987865263745884*^9}, {
   3.987865331927224*^9, 3.987865334349958*^9}, {3.987866144266712*^9, 
   3.9878663160926332`*^9}, {3.9878663543722153`*^9, 3.987866378792961*^9}, {
   3.9878664117307262`*^9, 3.987866426478413*^9}, {3.987866677792858*^9, 
   3.987866683515944*^9}, {3.987866766315473*^9, 3.987866767265152*^9}, {
   3.987867730100816*^9, 3.987867870901301*^9}, {3.987868889469083*^9, 
   3.987868938589074*^9}, {3.9878689847531033`*^9, 3.987869198454646*^9}, {
   3.9878692339738197`*^9, 3.987869240915967*^9}, 3.988099022492229*^9, {
   3.988150726987603*^9, 3.988150841671685*^9}, 3.988285487808663*^9, {
   3.988492127762891*^9, 3.988492160417238*^9}, {3.9884923719201193`*^9, 
   3.988492373301668*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"b71d387f-b86a-4155-beb2-4457752c1b81"],

Cell[BoxData[
 RowBox[{"(*", "Permutation", "*)"}]], "Input",
 CellChangeTimes->{{3.987859199051385*^9, 3.987859201879277*^9}, 
   3.9878694010992413`*^9},ExpressionUUID->"738b68cd-3151-4b1a-84b3-\
99235109ab0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f62", "=", 
   RowBox[{"Fs12s34s56", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "6", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "6", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816908891351757`*^9}, {
   3.985191435108716*^9, 3.9851914411879997`*^9}, {3.987858685764662*^9, 
   3.987858690999716*^9}, {3.9878664765885572`*^9, 3.987866508204009*^9}, {
   3.987869358565731*^9, 3.9878693601350317`*^9}, 3.988492174446405*^9, {
   3.98849237661751*^9, 3.988492377473824*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"40e35d28-27a8-4471-b048-f386065c1575"],

Cell[BoxData[
 RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%", "*)"}]], "Input",
 CellChangeTimes->{{3.9879415838221188`*^9, 
  3.9879415870377913`*^9}},ExpressionUUID->"bd8b39ae-6e13-4025-9c0f-\
017deebb2827"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Diagram", " ", "1"}], "-", "23", "-", "4", "-", "56"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.9882856481541977`*^9, 3.988285649441123*^9}, {
  3.9893468489092617`*^9, 
  3.9893468523452053`*^9}},ExpressionUUID->"4cf0eb85-0ba5-49cf-b0b6-\
edd51a79a845"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztnQm8VtP3h039TCFRZEgZCpmHBnNKZKYiU4pIhiJRmTNnDmVMhcoQCiVj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    "], {{0, 210.}, {230., 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJx9kD1LA0EQht98aIIfaKGNWESxiBBFEhWxS1JoQCFcDH6Axd7lcgkkm2Xv
JKQQ7PQXWAl21unSWthbKAr+BFshjYZzNqcmKrowM8++++4wzIxe04p+AHaY
ksbqSSlZIzdOlzy3yxY3CxnumJYp13QfifB7iQlRCRJVuSO1jVRkb/8gEnrG
IAIIYxajzLBFMpvdUu7P+v20H9BteLegev1+//cMFUzboPpGETWEdADfHHG2
7gjFFJiQNBTxmWLL4wvFusfNrmdHSxPfEI8bJVYgvieO6X261cfVypHxMYOa
fsTk+ZyqFNOII4FtpCiv/OFb7vrSqEGgAYkyLJTgIIIkKQIVmMQZcBhYRIw4
jiWKVbXfn3vraeIEWN8EArynHZ4CzUtg7LinRW+BySngOiWYZF/b9LWDdjER
93i4BQycu+7LLhCaBzqPrvvact3OFfV/or/td1JAZac=
      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{118.75624999999977`, Automatic},
  ImageSizeRaw->{230., 210.},
  PlotRange->{{0, 230.}, {0, 210.}}]], "Input",ExpressionUUID->"04d62fa8-753c-\
49c8-9945-f87ebef6cca1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fs23s123s1234", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "2", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "3", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "6", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "1", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "4", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "6", "}"}]]}], ")"}]}], ")"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "1", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "2", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "3", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "4", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "5", "}"}], ",", 
             RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", "1", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "2", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "3", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "4", "}"}], ",", 
               RowBox[{"{", "5", "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]], "+", 
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", "1", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "4", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "5", "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "4", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "5", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "6", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "1", "}"}]]}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "4", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "5", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", "1", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "4", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "5", "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]]}], ")"}]}], "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "1", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "2", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "3", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"{", "5", "}"}], ",", 
             RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "4", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "5", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "6", "}"}]]}], ")"}]}]]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9851910260185633`*^9, 3.985191141318678*^9}, {
   3.9851911713400393`*^9, 3.9851913310629883`*^9}, {3.98785863269481*^9, 
   3.987858641361024*^9}, {3.98785916730025*^9, 3.987859183009658*^9}, {
   3.987864634047803*^9, 3.987864670479864*^9}, {3.9878650401147127`*^9, 
   3.987865043601227*^9}, {3.987865077303824*^9, 3.987865080336005*^9}, 
   3.987865120516994*^9, {3.987865160458538*^9, 3.987865263745884*^9}, {
   3.987865331927224*^9, 3.987865334349958*^9}, {3.987866144266712*^9, 
   3.9878663160926332`*^9}, {3.9878663543722153`*^9, 3.987866378792961*^9}, {
   3.9878664117307262`*^9, 3.987866426478413*^9}, {3.9878666963303223`*^9, 
   3.9878666978917913`*^9}, {3.987869737954591*^9, 3.987869742214858*^9}, {
   3.9879416035978203`*^9, 3.987941620952065*^9}, {3.987941653140211*^9, 
   3.98794170416059*^9}, {3.987941760758924*^9, 3.987941856095455*^9}, {
   3.987941892035096*^9, 3.987942015290063*^9}, {3.9880990318322783`*^9, 
   3.988099035809506*^9}, {3.9881098523106747`*^9, 3.9881098537732*^9}, 
   3.988285628700922*^9, {3.988492182679195*^9, 3.988492183460966*^9}, {
   3.988492237019288*^9, 3.9884922442209997`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"2569005b-7914-4a89-a3c9-b1cf7548d066"],

Cell[BoxData[
 RowBox[{"(*", "Permutations", "*)"}]], "Input",
 CellChangeTimes->{{3.987859199051385*^9, 
  3.987859201879277*^9}},ExpressionUUID->"623b9b3a-caaf-4a2f-a18b-\
67c6a1fecb93"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ff62", "=", 
   RowBox[{"Fs23s123s1234", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "6", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "6", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816908891351757`*^9}, {
   3.985191435108716*^9, 3.9851914411879997`*^9}, {3.987858685764662*^9, 
   3.987858690999716*^9}, {3.9878664765885572`*^9, 3.987866508204009*^9}, {
   3.98794208134868*^9, 3.987942083468586*^9}, 3.988492253137225*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"f72e0394-f635-48a1-b2a6-4c724d208681"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ff63", "=", 
   RowBox[{"Ff62", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "6", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "6", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816909064655046`*^9}, {
  3.985191450209855*^9, 3.985191453550289*^9}, {3.987858693681188*^9, 
  3.9878586985086517`*^9}, {3.987866521944131*^9, 3.987866537328532*^9}, {
  3.987942085366585*^9, 3.9879420869100227`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"58fb3725-fd17-47a5-a48e-6a574d8be3d1"],

Cell[BoxData[
 RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}]], "Input",
 CellChangeTimes->{{3.9879420661868067`*^9, 
  3.9879420730260983`*^9}},ExpressionUUID->"81735b3d-47ca-4cbf-b10e-\
5c19640b2c96"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Diagram", " ", "12"}], "-", "3", "-", "45", "-", "6"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.988285741583848*^9, 3.988285743001622*^9}, {
  3.9893468594987917`*^9, 
  3.989346862335742*^9}},ExpressionUUID->"26b8b721-9b17-414c-96f3-\
f87724ed1eba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fs12s123s45", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "1", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "2", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "3", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "4", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "6", "}"}], ",", 
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "5", "}"}]}], "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "6", "}"}]]}], ")"}]}], ")"}], 
     RowBox[{"-", "1"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "6", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "1", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "2", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "3", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"{", "5", "}"}]}], "}"}]]}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", "1", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "2", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "3", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "4", "}"}], ",", 
               RowBox[{"{", "5", "}"}], ",", 
               RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}]], "+", 
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "3", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "4", "}"}], ",", 
               RowBox[{"{", "5", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "6", "}"}]]}], ")"}]]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "3", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "4", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "5", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "6", "}"}]]}], ")"}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "4", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "5", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "6", "}"}]]}], ")"}]], "+", 
         FractionBox["1", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "3", "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "4", "}"}], ",", 
               RowBox[{"{", "5", "}"}]}], "}"}]], "+", 
            SubscriptBox["k", 
             RowBox[{"{", "6", "}"}]]}], ")"}]]}], ")"}]}], "+", 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "1", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "2", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "3", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"{", "5", "}"}], ",", 
             RowBox[{"{", "6", "}"}]}], "}"}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"{", "3", "}"}]}], "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "4", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "5", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "6", "}"}]]}], ")"}]}]]}], ")"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.9851910260185633`*^9, 3.985191141318678*^9}, {
   3.9851911713400393`*^9, 3.9851913310629883`*^9}, {3.98785863269481*^9, 
   3.987858641361024*^9}, {3.98785916730025*^9, 3.987859183009658*^9}, {
   3.987864634047803*^9, 3.987864670479864*^9}, {3.9878650401147127`*^9, 
   3.987865043601227*^9}, {3.987865077303824*^9, 3.987865080336005*^9}, 
   3.987865120516994*^9, {3.987865160458538*^9, 3.987865263745884*^9}, {
   3.987865331927224*^9, 3.987865334349958*^9}, {3.987866144266712*^9, 
   3.9878663160926332`*^9}, {3.9878663543722153`*^9, 3.987866378792961*^9}, {
   3.9878664117307262`*^9, 3.987866426478413*^9}, {3.9878666963303223`*^9, 
   3.9878666978917913`*^9}, {3.987869737954591*^9, 3.987869742214858*^9}, {
   3.9879416035978203`*^9, 3.987941620952065*^9}, {3.987941653140211*^9, 
   3.98794170416059*^9}, {3.987941760758924*^9, 3.987941856095455*^9}, {
   3.987941892035096*^9, 3.987942015290063*^9}, {3.987942974555407*^9, 
   3.9879429955193863`*^9}, {3.9879431489228573`*^9, 3.987943325796865*^9}, {
   3.9879433565704393`*^9, 3.987943456406328*^9}, 3.988099045296645*^9, {
   3.9881094787450447`*^9, 3.9881094819225683`*^9}, {3.988109702352765*^9, 
   3.988109784852744*^9}, 3.988285735537798*^9, {3.988492265280244*^9, 
   3.988492299746511*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"c4463657-9905-4474-a9d5-c28663874f1a"],

Cell[BoxData[
 RowBox[{"(*", "Permutations", "*)"}]], "Input",
 CellChangeTimes->{{3.987859199051385*^9, 
  3.987859201879277*^9}},ExpressionUUID->"bd469045-2548-4a3e-8040-\
b8e523f9bcf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ff62", "=", 
   RowBox[{"Fs12s123s45", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "6", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "6", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816908891351757`*^9}, {
  3.985191435108716*^9, 3.9851914411879997`*^9}, {3.987858685764662*^9, 
  3.987858690999716*^9}, {3.9878664765885572`*^9, 3.987866508204009*^9}, {
  3.98794208134868*^9, 3.987942083468586*^9}, {3.9879434823227043`*^9, 
  3.987943485643078*^9}, {3.988492309092314*^9, 3.988492311944409*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"c95896cd-5ccf-4ac7-82cf-d6677b9e36a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ff63", "=", 
   RowBox[{"ff62", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "1", "}"}], "\[Rule]", 
       RowBox[{"{", "2", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "2", "}"}], "\[Rule]", 
       RowBox[{"{", "3", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "3", "}"}], "\[Rule]", 
       RowBox[{"{", "4", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "4", "}"}], "\[Rule]", 
       RowBox[{"{", "5", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "5", "}"}], "\[Rule]", 
       RowBox[{"{", "6", "}"}]}], ",", 
      RowBox[{
       RowBox[{"{", "6", "}"}], "\[Rule]", 
       RowBox[{"{", "1", "}"}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816909064655046`*^9}, {
  3.985191450209855*^9, 3.985191453550289*^9}, {3.987858693681188*^9, 
  3.9878586985086517`*^9}, {3.987866521944131*^9, 3.987866537328532*^9}, {
  3.987942085366585*^9, 3.9879420869100227`*^9}, {3.987943488856288*^9, 
  3.987943490796275*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"7f557f4e-1bb7-4323-a19a-56b20e53f60d"],

Cell[BoxData[
 RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}]], "Input",
 CellChangeTimes->{{3.9879420661868067`*^9, 
  3.9879420730260983`*^9}},ExpressionUUID->"22667353-7eec-4aa3-bd3d-\
472dd44a25a7"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Full", " ", "boundary", " ", "corelator"}], ",", " ", 
    RowBox[{"14", " ", "Feynman", " ", "diagrams"}]}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.9882858620312357`*^9, 
  3.988285877372411*^9}},ExpressionUUID->"c274f6ff-a062-452e-ae07-\
abbccbf60858"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F123456", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        FractionBox["1", "Et6"], ")"}], 
       RowBox[{"(", 
        RowBox[{
        "Fs12s123s1234", "+", "F62", "+", "F63", "+", "F64", "+", "F65", "+", 
         "F66", "+", "Fs12s34s56", "+", "f62", "+", "Fs23s123s1234", "+", 
         "Ff62", "+", "Ff63", "+", "Fs12s123s45", "+", "ff62", "+", "ff63"}], 
        ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "a_", "}"}], ",", 
            RowBox[{"{", "b_", "}"}]}], "}"}]], "\[RuleDelayed]", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}]]}], ",", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "a_", "}"}], ",", 
            RowBox[{"{", "b_", "}"}], ",", 
            RowBox[{"{", "w_", "}"}]}], "}"}]], "\[RuleDelayed]", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "w"}], "}"}]]}], ",", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "a_", "}"}], ",", 
            RowBox[{"{", "b_", "}"}], ",", 
            RowBox[{"{", "w_", "}"}], ",", 
            RowBox[{"{", "r_", "}"}]}], "}"}]], "\[RuleDelayed]", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b", ",", "w", ",", "r"}], "}"}]]}]}], "}"}]}], "//",
      "Expand"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9816910571610413`*^9, 3.9816910886184607`*^9}, 
   3.98169111995575*^9, {3.9851914800314493`*^9, 3.985191622319525*^9}, {
   3.985191656941011*^9, 3.985191660674589*^9}, 3.985192257389282*^9, {
   3.9878587136771593`*^9, 3.987858781357822*^9}, {3.987859210680743*^9, 
   3.9878592262610598`*^9}, {3.987859290239562*^9, 3.987859299799958*^9}, {
   3.9878665847582617`*^9, 3.987866644930594*^9}, {3.987869414670863*^9, 
   3.98786942247779*^9}, {3.9878694675976973`*^9, 3.987869473491045*^9}, {
   3.9879435560077343`*^9, 3.987943583143663*^9}, {3.9880990662679043`*^9, 
   3.988099090244173*^9}, {3.988100515113728*^9, 3.988100519506281*^9}, 
   3.98828577692327*^9, {3.9882858200090933`*^9, 3.988285851693388*^9}, {
   3.988285881924205*^9, 3.988285884811914*^9}, 3.9882870315158*^9, {
   3.988492323536025*^9, 3.9884923494692907`*^9}, {3.988492395574135*^9, 
   3.988492415055819*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"c9a62072-a8e0-4598-b8a6-fe361642213b"],

Cell[BoxData[
 RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}]], "Input",\

 CellChangeTimes->{{3.988579907547174*^9, 
  3.988579911537302*^9}},ExpressionUUID->"81402ec6-9f6d-4ec2-adcf-\
84e04388f08f"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"To", " ", "compare", " ", "C12345", " ", "with", " ", "F12345"}],
     ",", 
    RowBox[{"and", " ", "C123456", " ", "with", " ", "F123456"}], ",", " ", 
    RowBox[{
    "we", " ", "generate", " ", "numerical", " ", "random", " ", "kinematic", 
     " ", 
     RowBox[{"data", "."}]}]}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.988287012325665*^9, 3.988287073343383*^9}, {
  3.988287217765579*^9, 3.9882872345511227`*^9}, {3.988287296880844*^9, 
  3.988287368375739*^9}, {3.988290095807269*^9, 
  3.988290097773428*^9}},ExpressionUUID->"8590cf03-37da-4650-8c20-\
b14a2e1b42d5"],

Cell[BoxData[
 RowBox[{"(*", "Definitions", "*)"}]], "Input",
 CellChangeTimes->{{3.9882874973152533`*^9, 
  3.988287502813908*^9}},ExpressionUUID->"4fd5ae43-e6b0-4051-a90a-\
413988a2e384"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VecProduct", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
         "a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
        RowBox[{"b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
        "+", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"c", "=", "2"}], "d4"], 
        RowBox[{
         RowBox[{"a", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}], 
         
         RowBox[{
         "b", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]}]}]}], 
      ")"}], "//", "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Dot", " ", "product", " ", "on", " ", "the", " ", "boundary", " ", "of", 
     " ", "vectors", " ", "a"}], ",", "b", ",", " ", 
    RowBox[{
     SubscriptBox["\[Eta]", "\[Mu]\[Nu]"], "=", 
     RowBox[{"(", 
      RowBox[{"-", "++"}], ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9785384654459553`*^9, 3.978538477852364*^9}, {
   3.978620475800774*^9, 3.978620476289546*^9}, 3.9786212968195868`*^9, {
   3.9786218361462584`*^9, 3.9786218371887693`*^9}, {3.978622798745678*^9, 
   3.978622805829562*^9}, {3.978707716457582*^9, 3.978707730611059*^9}, {
   3.987695112539749*^9, 3.987695155467697*^9}, {3.987695377047217*^9, 
   3.987695382748474*^9}, 3.988106771245287*^9, 3.988267049356882*^9, {
   3.988287514458706*^9, 3.988287538428852*^9}, {3.9899086490348177`*^9, 
   3.98990864982342*^9}},ExpressionUUID->"e090972d-60f7-4e15-9ea3-\
2b6ca2c3d243"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DotProduct", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
       RowBox[{"b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "-", 
      RowBox[{
       RowBox[{"a", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       RowBox[{"b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
      "+", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"c", "=", "3"}], "4"], 
       RowBox[{
        RowBox[{"a", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}], 
        RowBox[{
        "b", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]}]}]}], "//",
      "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Full", " ", "dot", " ", "product"}], ",", " ", 
    RowBox[{
     SubscriptBox["\[Eta]", "mn"], "=", 
     RowBox[{"(", 
      RowBox[{"--", "++"}], ")"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.978515102789544*^9, 3.97851512444678*^9}, {
  3.97862038366142*^9, 3.9786204111277122`*^9}, {3.978622785296833*^9, 
  3.978622789231769*^9}, {3.978623090521892*^9, 3.978623111780356*^9}, {
  3.9786235645683527`*^9, 3.9786235851498013`*^9}, {3.978707956271769*^9, 
  3.978707968454934*^9}, {3.987695513937642*^9, 3.987695544132187*^9}, {
  3.988106785192358*^9, 3.988106785931758*^9}, {3.9882670605950403`*^9, 
  3.9882670611129103`*^9}, {3.988287555511396*^9, 3.9882875587863626`*^9}, {
  3.989908655816675*^9, 
  3.98990866651378*^9}},ExpressionUUID->"f5549f14-4a42-4aab-a84c-\
4b164c6f29c5"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Five", "-", 
    RowBox[{"Point", " ", "Random", " ", "numerical", " ", "data"}]}], "*)"}],
  
  FontSize->16]], "Input",
 CellChangeTimes->{{3.987845551226409*^9, 3.987845565020466*^9}, {
  3.98785104149457*^9, 3.987851048267975*^9}, {3.987853138962083*^9, 
  3.9878531619446*^9}, {3.987855469791177*^9, 
  3.9878554751666594`*^9}},ExpressionUUID->"9ead781a-0de6-45a3-9d65-\
cfe1b9c9900b"],

Cell[BoxData[
 RowBox[{"d4", "=."}]], "Input",
 CellChangeTimes->{{3.946463356327327*^9, 3.946463359327505*^9}, 
   3.962117914631118*^9, {3.962119757501183*^9, 3.9621197576664753`*^9}, {
   3.9785116403662148`*^9, 3.9785116404729977`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"34328870-d93f-45d6-b0b0-e20125f4e993"],

Cell[BoxData[
 RowBox[{"n5", "=."}]], "Input",
 CellChangeTimes->{{3.955109072809781*^9, 3.9551090741264143`*^9}, 
   3.962117917655423*^9, {3.9621197601673803`*^9, 3.9621197602879667`*^9}, {
   3.978511642630816*^9, 3.978511642784309*^9}, {3.987855482587426*^9, 
   3.987855482686512*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"08ae6ae4-95ad-4740-8a83-19031c876cba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n5", "=", "5"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Number", " ", "of", " ", "external", " ", "particles"}], "  ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d4", "=", "3"}], ";"}], "   ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Dimension", " ", "on", " ", "the", " ", "boundary"}], ",", " ", 
    RowBox[{"Signature", " ", 
     RowBox[{"(", 
      RowBox[{"-", "++"}], ")"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.946534102021846*^9, 3.946534123700012*^9}, {
   3.94653481713603*^9, 3.9465348553807583`*^9}, {3.955101538603197*^9, 
   3.955101538665835*^9}, {3.9551038393735447`*^9, 3.955103846630384*^9}, {
   3.955104833892128*^9, 3.955104834050342*^9}, {3.9551060944371567`*^9, 
   3.9551060945959587`*^9}, {3.955106175557168*^9, 3.955106175638981*^9}, {
   3.962117921183524*^9, 3.9621179338853273`*^9}, {3.962118168588621*^9, 
   3.962118168688603*^9}, {3.962118202782012*^9, 3.962118202854125*^9}, {
   3.962119764523924*^9, 3.962119767145849*^9}, {3.978511644479175*^9, 
   3.9785116516243877`*^9}, {3.9786197659630823`*^9, 3.978619766089634*^9}, {
   3.978620204979312*^9, 3.9786202051088467`*^9}, {3.978620325548251*^9, 
   3.9786203257113647`*^9}, {3.987692919026885*^9, 3.987692925860593*^9}, {
   3.987693964704961*^9, 3.9876939655487328`*^9}, {3.9878554849460783`*^9, 
   3.987855486877651*^9}, 3.988288495119155*^9, {3.988301490211129*^9, 
   3.988301502512815*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"2375d803-3b96-4223-995b-1242214af52e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kn5", "=", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n5", ",", "d4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Kn5", "\[LeftDoubleBracket]", 
      RowBox[{"a", ",", 
       RowBox[{"d4", "-", "1"}]}], "\[RightDoubleBracket]"}], "=", 
     RowBox[{"Slot", "[", "a", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"n5", "-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kn5", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"n5", "-", "1"}], ",", "d4"}], "\[RightDoubleBracket]"}], "=", 
   RowBox[{"Slot", "[", "n5", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Kn5", "\[LeftDoubleBracket]", 
       RowBox[{"n5", ",", "a"}], "\[RightDoubleBracket]"}], "=", 
      RowBox[{"Slot", "[", 
       RowBox[{"n5", "+", "a"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "d4"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Kn5", "=", 
  RowBox[{
   RowBox[{"Kn5", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"NSolve", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"b", "=", "1"}], "n5"], 
            RowBox[{"Kn5", "\[LeftDoubleBracket]", 
             RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}]}], "\[Equal]",
            "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "d4"}], "}"}]}], "]"}], "]"}], "\[LeftDoubleBracket]",
        "1", "\[RightDoubleBracket]"}], "//", "Simplify"}], ")"}]}], "//", 
   "Rationalize"}]}]}], "Input",
 CellChangeTimes->{{3.6893582560114927`*^9, 3.6893587291981077`*^9}, {
   3.6893588210247707`*^9, 3.68935885196095*^9}, {3.6893589117945023`*^9, 
   3.6893589978227506`*^9}, {3.689359034200737*^9, 3.6893591743152337`*^9}, {
   3.6893592373649273`*^9, 3.6893592374911966`*^9}, {3.6893600066977453`*^9, 
   3.6893600827043486`*^9}, 3.689360136375123*^9, {3.6893602224027424`*^9, 
   3.689360240529587*^9}, {3.6893609110736876`*^9, 3.689360932072793*^9}, {
   3.6893610211357183`*^9, 3.6893610301854253`*^9}, {3.6893611911692123`*^9, 
   3.6893612168560677`*^9}, {3.6893613384558325`*^9, 
   3.6893614162004776`*^9}, {3.6893614858325596`*^9, 3.689361493223943*^9}, {
   3.6893620072340646`*^9, 3.6893620343803587`*^9}, 3.6893621273813767`*^9, 
   3.689362181577495*^9, {3.689366006250712*^9, 3.6893660260824757`*^9}, 
   3.6893665156911173`*^9, {3.6893666886752014`*^9, 3.689366690573552*^9}, {
   3.6893681714547663`*^9, 3.689368364577178*^9}, {3.689372006583537*^9, 
   3.6893720078884926`*^9}, {3.689372196457657*^9, 3.689372198818324*^9}, {
   3.689372246336135*^9, 3.6893722505391264`*^9}, {3.6893723311334667`*^9, 
   3.6893723831404743`*^9}, {3.689373698102572*^9, 3.689373703661519*^9}, {
   3.689373804441439*^9, 3.689373809052719*^9}, {3.6894277872203655`*^9, 
   3.6894277916266994`*^9}, {3.689430658251649*^9, 3.689430662470458*^9}, {
   3.6894365807445087`*^9, 3.689436585697705*^9}, {3.6894382124899783`*^9, 
   3.6894382186775656`*^9}, {3.6894472469679613`*^9, 3.689447251202754*^9}, {
   3.693911704028335*^9, 3.6939117129208436`*^9}, {3.9463927640516243`*^9, 
   3.946392764451601*^9}, {3.946396003109785*^9, 3.9463960037210627`*^9}, {
   3.946449197633238*^9, 3.946449197740604*^9}, 3.9464495418966093`*^9, {
   3.946449770268984*^9, 3.946449770377789*^9}, {3.94644980080018*^9, 
   3.9464498041948557`*^9}, {3.946449837755063*^9, 3.94644983936119*^9}, {
   3.946449875813299*^9, 3.946449900804379*^9}, {3.946450084014996*^9, 
   3.946450099637938*^9}, {3.946450133208016*^9, 3.946450196967494*^9}, {
   3.9464507571892548`*^9, 3.9464507597317963`*^9}, {3.946450795183737*^9, 
   3.946450825228477*^9}, {3.946462604008328*^9, 3.9464626046343327`*^9}, {
   3.9464626750974503`*^9, 3.9464626754762297`*^9}, {3.9464634234104033`*^9, 
   3.9464634267712507`*^9}, {3.946463724948791*^9, 3.94646372638556*^9}, {
   3.946463991867741*^9, 3.9464640115092154`*^9}, {3.946465243919976*^9, 
   3.9464652439955397`*^9}, {3.946533969796671*^9, 3.946534010934462*^9}, {
   3.946534080346692*^9, 3.946534093293187*^9}, {3.962117941854548*^9, 
   3.9621179601507483`*^9}, {3.96211800473153*^9, 3.9621180584996223`*^9}, {
   3.962119773296752*^9, 3.962119824156931*^9}, {3.962160268928213*^9, 
   3.9621603083527527`*^9}, {3.962279878535658*^9, 3.962279884936366*^9}, {
   3.962280030727363*^9, 3.962280048073431*^9}, {3.978511654272868*^9, 
   3.9785117149435596`*^9}, 3.978512624412195*^9, {3.978512821891424*^9, 
   3.978512836989975*^9}, {3.978512878638239*^9, 3.9785129175263042`*^9}, {
   3.97851347748528*^9, 3.9785135256053133`*^9}, {3.978513558904056*^9, 
   3.9785135590035753`*^9}, {3.9785137963479433`*^9, 3.978513818018696*^9}, {
   3.978538425162237*^9, 3.978538446847464*^9}, {3.97861984875673*^9, 
   3.9786198742852707`*^9}, {3.978620080727819*^9, 3.978620102595203*^9}, {
   3.978620266449757*^9, 3.978620314226962*^9}, 3.978620357145659*^9, {
   3.9786214367615843`*^9, 3.978621444450761*^9}, {3.978621729629574*^9, 
   3.978621761302247*^9}, {3.987855492937612*^9, 3.9878555596303368`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"44d6ffaa-5888-462c-9427-010f6aa635dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "#2"}], "-", "#3", "-", "#4", "-", "#7"}], ",", 
     RowBox[{"-", "81"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "61"}], ",", "#2", ",", 
     RowBox[{"-", "26"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", "#3", ",", 
     RowBox[{"-", "94"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", "#4", ",", 
     RowBox[{"201", "-", "#8"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "41"}], ",", "#7", ",", "#8"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9786217549248753`*^9, 3.9786218225986843`*^9}, 
   3.978621932205288*^9, 3.98769424959813*^9, {3.987694365738266*^9, 
   3.987694394895214*^9}, 3.987695435484868*^9, 3.987697044297081*^9, 
   3.987855589499074*^9, 3.987855639995695*^9, 3.987859442031427*^9, 
   3.988106829206181*^9, 3.9881088971383553`*^9, 3.98827342278545*^9, 
   3.988287419206601*^9, 3.988287891296598*^9, 3.988450835971496*^9, {
   3.98849249025248*^9, 3.9884924952598267`*^9}, 3.988884114504737*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"97c3e1c4-a967-4005-8736-35ea36b84bfa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Five", " ", "random", " ", "momentum", " ", "vectors", " ", "on", " ", 
   "the", " ", "boundary"}], "*)"}]], "Input",ExpressionUUID->"6b5524b8-6085-\
4668-81f6-963c52cd0905"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kn5", "=", 
  RowBox[{
   RowBox[{"Kn5", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"#2", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#3", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#4", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#7", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#8", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}]}], "}"}]}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.978622389019315*^9, 3.978622544930007*^9}, {
   3.9786234463901377`*^9, 3.97862344816473*^9}, {3.9787078059336557`*^9, 
   3.9787078772635813`*^9}, {3.987693992140765*^9, 3.987694233953371*^9}, {
   3.987694305873683*^9, 3.98769434656316*^9}, {3.987694451663678*^9, 
   3.987694486549419*^9}, {3.987696489316648*^9, 3.9876964945458307`*^9}, {
   3.987855564096628*^9, 3.987855566839381*^9}, {3.9878556117400723`*^9, 
   3.987855636358384*^9}, {3.987859420387722*^9, 3.987859438502738*^9}, {
   3.988287447464548*^9, 3.988287471844623*^9}, 3.988287810891279*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"1588fbe6-5b17-4b98-8c92-6a228944e6d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      FractionBox["1507337", "452980"]}], ",", 
     RowBox[{"-", "81"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "61"}], ",", 
     FractionBox["13", "20"], ",", 
     RowBox[{"-", "26"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"56", ",", 
     FractionBox["49", "71"], ",", 
     RowBox[{"-", "94"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"45", ",", 
     RowBox[{"-", 
      FractionBox["3", "29"]}], ",", 
     FractionBox["14639", "73"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "41"}], ",", 
     FractionBox["23", "11"], ",", 
     FractionBox["34", "73"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9876943476564493`*^9, 3.987694368818226*^9}, 
   3.987694399891609*^9, 3.987695403040533*^9, 3.987695438451686*^9, {
   3.9876970481262913`*^9, 3.9876970568814898`*^9}, 3.987855655576523*^9, 
   3.9878594446108017`*^9, 3.988106839201618*^9, 3.988273424562881*^9, 
   3.9882874223940268`*^9, 3.988287893695796*^9, 3.9884508410232573`*^9, 
   3.988492496985045*^9, 3.9888841160777273`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"fdb28d96-da46-4b81-8a42-820ad23541de"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Momentum", " ", "conservation", " ", "on", " ", "the", " ", "boundary"}], 
  "*)"}]], "Input",ExpressionUUID->"3540a5a6-c20c-4d06-9619-827f01cec47c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Sum]", 
     RowBox[{"b", "=", "1"}], "n5"], 
    RowBox[{"kn5", "\[LeftDoubleBracket]", 
     RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", "d4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.978622549463645*^9, 3.978622578688579*^9}, {
   3.9876944945323772`*^9, 3.987694510079329*^9}, {3.987855667042391*^9, 
   3.987855675215757*^9}, 3.988287803220665*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"292e7505-1f53-4ed0-8015-69d02e7b50e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.978622584256171*^9, 3.978624465177343*^9, 3.9786707170380917`*^9, 
   3.9786713448427563`*^9, 3.978707918089656*^9, {3.978783086238145*^9, 
   3.978783108224037*^9}, 3.979401308096561*^9, 3.981014082235552*^9, 
   3.98769443672289*^9, 3.987695404822562*^9, 3.98769544000413*^9, 
   3.987697063010764*^9, {3.987855669065029*^9, 3.987855677643441*^9}, 
   3.987859447143609*^9, 3.988106841482403*^9, 3.9882734272747793`*^9, 
   3.988287424721702*^9, 3.9882878957198973`*^9, 3.9884508429573936`*^9, 
   3.988492499261088*^9, 3.988884117932671*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"06ae31fe-bf23-4bbc-82ca-3adfd8945ff4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Full", " ", "vector", " ", "by", " ", "including", " ", "the", " ", 
   "energy", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"The", " ", "radial", " ", "component"}], ",", " ", 
     RowBox[{
      SuperscriptBox["k", "m"], "=", 
      RowBox[{"(", 
       RowBox[{"k", ",", 
        SuperscriptBox["k", "\[Mu]"]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"where", " ", "k"}], "=", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["k", "\[Mu]"], 
        SuperscriptBox["k", "\[Nu]"], 
        SubscriptBox["\[Eta]", "\[Mu]\[Nu]"]}]]}], ",", " ", 
     RowBox[{
      SubscriptBox["\[Eta]", "\[Mu]\[Nu]"], "=", 
      RowBox[{"(", 
       RowBox[{"-", "++"}], ")"}]}]}], ")"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9899085580318117`*^9, 3.9899085765342484`*^9}, {
  3.989908619202035*^9, 
  3.989908623707787*^9}},ExpressionUUID->"e3fa18af-c5c6-45df-a33d-\
03bbfc9d6cbf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KKn5", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"VecProduct", "[", 
           RowBox[{
            RowBox[{"kn5", "[", 
             RowBox[{"[", "x", "]"}], "]"}], ",", 
            RowBox[{"kn5", "[", 
             RowBox[{"[", "x", "]"}], "]"}]}], "]"}], ")"}], 
         RowBox[{"1", "/", "2"}]], "}"}], ",", 
       RowBox[{"kn5", "[", 
        RowBox[{"[", "x", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.978622630232477*^9, 3.978622634773439*^9}, {
   3.978622816720862*^9, 3.978622918276395*^9}, {3.9876951631394444`*^9, 
   3.98769527468428*^9}, 3.9876955003357143`*^9, {3.987855694109725*^9, 
   3.987855731959156*^9}, {3.988287710791502*^9, 3.9882877171961107`*^9}, 
   3.988287797049156*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"5a666e4f-2587-49c2-83b9-24816e315459"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox["149813804472841"]}], "452980"], ",", "1", ",", 
     RowBox[{"-", 
      FractionBox["1507337", "452980"]}], ",", 
     RowBox[{"-", "81"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["1217831"]}], "20"], ",", 
     RowBox[{"-", "61"}], ",", 
     FractionBox["13", "20"], ",", 
     RowBox[{"-", "26"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["28736101"], "71"], ",", "56", ",", 
     FractionBox["49", "71"], ",", 
     RowBox[{"-", "94"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["171151197697"], "2117"], ",", "45", ",", 
     RowBox[{"-", 
      FractionBox["3", "29"]}], ",", 
     FractionBox["14639", "73"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SqrtBox["270241253"]}], "803"], ",", 
     RowBox[{"-", "41"}], ",", 
     FractionBox["23", "11"], ",", 
     FractionBox["34", "73"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.978622905279129*^9, 3.978622918772311*^9}, 
   3.9786234581704407`*^9, 3.9786244673915052`*^9, 3.978671361288295*^9, 
   3.978707757329679*^9, 3.978707921180077*^9, 3.978783111399913*^9, 
   3.9794013108385067`*^9, 3.981014092338519*^9, 3.987695295079649*^9, 
   3.9876954072243233`*^9, 3.98769544223346*^9, 3.9876970667307377`*^9, {
   3.987855699697891*^9, 3.987855733384922*^9}, 3.987859452678363*^9, 
   3.98810684667013*^9, 3.988273433591504*^9, 3.988287897940618*^9, 
   3.9884508447840767`*^9, 3.988492501112862*^9, 3.988884119501354*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"90b02b53-7740-4f54-9893-379eda7ef525"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Momentum", " ", "conservation", " ", "checking"}], "*)"}]], "Input",\
ExpressionUUID->"0ade1da0-f1da-4927-bfb3-2a5a89392c05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", " ", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"KKn5", "[", 
          RowBox[{"[", "y", "]"}], "]"}], "[", 
         RowBox[{"[", "x", "]"}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.962251050068606*^9, 3.9622510899623127`*^9}, {
   3.962251178324835*^9, 3.962251202349122*^9}, {3.962251247911483*^9, 
   3.9622513568686533`*^9}, {3.962251402028351*^9, 3.962251412920281*^9}, {
   3.962252590169281*^9, 3.962252596675658*^9}, {3.962432740129545*^9, 
   3.962432762819707*^9}, {3.963299831291415*^9, 3.963299832746459*^9}, {
   3.978513305426736*^9, 3.9785133849583473`*^9}, {3.978513417399673*^9, 
   3.978513437986771*^9}, {3.978513585008013*^9, 3.9785136028054857`*^9}, {
   3.978513641107088*^9, 3.978513643357201*^9}, {3.978513713455168*^9, 
   3.978513723861401*^9}, {3.978620518199815*^9, 3.9786205183101*^9}, {
   3.978623134292001*^9, 3.978623164698256*^9}, {3.979108152811851*^9, 
   3.979108175853375*^9}, {3.98785574976709*^9, 3.987855787037603*^9}, {
   3.988287732003235*^9, 3.988287732570752*^9}, 3.988287791502022*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"b29578d7-d7a6-4880-981a-595958d46514"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"351.98370032696533`", "\[VeryThinSpace]", "+", 
    RowBox[{"96.12169068886541`", " ", "\[ImaginaryI]"}]}], ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.978513726199657*^9, 3.978513829018626*^9, 3.9785316377886066`*^9, 
   3.978536430372307*^9, 3.978536461707219*^9, 3.978538529078966*^9, {
   3.978620519809874*^9, 3.9786205440538893`*^9}, {3.978623148003189*^9, 
   3.97862316521585*^9}, 3.978624470736713*^9, 3.978671383192128*^9, 
   3.97867162427534*^9, 3.978707981622758*^9, 3.978783114739595*^9, {
   3.97910815456286*^9, 3.9791081773378267`*^9}, 3.979401313327071*^9, 
   3.981014101929287*^9, 3.987695562950686*^9, 3.987697075203774*^9, {
   3.987855775598875*^9, 3.987855788530113*^9}, 3.9878594554988422`*^9, 
   3.9881068585667143`*^9, 3.9882734363659697`*^9, 3.988287734790876*^9, 
   3.988287900363639*^9, 3.9884508479681168`*^9, 3.988492503209509*^9, 
   3.9888841216803217`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"d403f663-e03e-4d3d-a61e-9011953982f5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Checking", " ", "the", " ", "Matrix", " ", 
    SubscriptBox["S", 
     RowBox[{"a", ",", "b"}]]}], "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["k", "a"], "+", 
      SubscriptBox["k", "b"]}], ")"}], "2"]}], "*)"}]], "Input",ExpressionUUID\
->"08281dc4-5754-4ba8-a841-bc75f956d2f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"DotProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"KKn5", "[", 
            RowBox[{"[", "a", "]"}], "]"}], "+", 
           RowBox[{"KKn5", "[", 
            RowBox[{"[", "b", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"KKn5", "[", 
            RowBox[{"[", "a", "]"}], "]"}], "+", 
           RowBox[{"KKn5", "[", 
            RowBox[{"[", "b", "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "n5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "n5"}], "}"}]}], "]"}], "//", 
      "MatrixForm"}], "//", "PowerExpand"}], "//", "FullSimplify"}], "//", 
   "N"}], "//", "Rationalize"}]], "Input",
 CellChangeTimes->{{3.962118402742976*^9, 3.9621185165786657`*^9}, {
   3.962119430341096*^9, 3.962119483554144*^9}, {3.9621603113124733`*^9, 
   3.9621603130378113`*^9}, 3.962279936975395*^9, {3.963299818744253*^9, 
   3.9632998201952333`*^9}, {3.978512977994213*^9, 3.9785129862278633`*^9}, {
   3.9786232727728167`*^9, 3.97862327617636*^9}, {3.978623621725432*^9, 
   3.9786236301955967`*^9}, {3.978696347978513*^9, 3.978696378913458*^9}, {
   3.978708140918486*^9, 3.9787081485055027`*^9}, {3.987696879092965*^9, 
   3.987696891273136*^9}, {3.987696922555975*^9, 3.987696954431519*^9}, {
   3.987858372910674*^9, 3.987858383068507*^9}, 3.988287782973444*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"5204f970-04a8-4d5d-975b-08f842490e29"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"4329.674117841847`", "\[VeryThinSpace]", "-", 
       RowBox[{"8945.644929704626`", " ", "\[ImaginaryI]"}]}], 
      "2870.7786417263505`", 
      RowBox[{"-", "64258.199650828275`"}], 
      RowBox[{
       RowBox[{"-", "7.367479918648043`"}], "-", 
       RowBox[{"6638.017801313466`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"4329.674117841847`", "\[VeryThinSpace]", "-", 
       RowBox[{"8945.644929704626`", " ", "\[ImaginaryI]"}]}], "0", 
      RowBox[{"11720.897183098592`", "\[VeryThinSpace]", "-", 
       RowBox[{"8331.99660709751`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "4937.915304676429`"}], "-", 
       RowBox[{"21565.653634126153`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"-", "505.11024829906455`"}]},
     {"2870.7786417263505`", 
      RowBox[{"11720.897183098592`", "\[VeryThinSpace]", "-", 
       RowBox[{"8331.99660709751`", " ", "\[ImaginaryI]"}]}], "0", 
      RowBox[{"-", "72249.59395594602`"}], 
      RowBox[{"4507.324399698315`", "\[VeryThinSpace]", "-", 
       RowBox[{"6182.666787359609`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"-", "64258.199650828275`"}], 
      RowBox[{
       RowBox[{"-", "4937.915304676429`"}], "-", 
       RowBox[{"21565.653634126153`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"-", "72249.59395594602`"}], "0", 
      RowBox[{"3876.366422326291`", "\[VeryThinSpace]", "-", 
       RowBox[{"16002.55698110037`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "7.367479918648043`"}], "-", 
       RowBox[{"6638.017801313466`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"-", "505.11024829906455`"}], 
      RowBox[{"4507.324399698315`", "\[VeryThinSpace]", "-", 
       RowBox[{"6182.666787359609`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"3876.366422326291`", "\[VeryThinSpace]", "-", 
       RowBox[{"16002.55698110037`", " ", "\[ImaginaryI]"}]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9621184079055233`*^9, {3.962118447259061*^9, 3.962118450880933*^9}, {
   3.962118486365423*^9, 3.962118517148115*^9}, 3.9621198589998198`*^9, 
   3.962160343559979*^9, 3.9622799386184807`*^9, 3.962280053102356*^9, 
   3.962431826593472*^9, 3.962432551359823*^9, 3.9624326568444977`*^9, 
   3.9624388687995987`*^9, 3.962506556500318*^9, 3.962506641201736*^9, 
   3.96259471588932*^9, {3.963299813323348*^9, 3.9632998211449633`*^9}, 
   3.963301113651225*^9, 3.978512989842011*^9, 3.978514053533201*^9, 
   3.97853164996347*^9, {3.978536440506131*^9, 3.9785364692010403`*^9}, 
   3.978538541296053*^9, 3.978623281423377*^9, 3.978623369522662*^9, {
   3.978623617068124*^9, 3.9786236308347197`*^9}, 3.978624151838106*^9, 
   3.9786244785369263`*^9, 3.978671410548954*^9, {3.978671633379353*^9, 
   3.978671658480012*^9}, {3.978696349614359*^9, 3.978696379586465*^9}, {
   3.978708133773114*^9, 3.97870814964133*^9}, 3.978783127280643*^9, 
   3.9794013288944407`*^9, 3.981014125780283*^9, 3.987696957324044*^9, 
   3.987697133132716*^9, 3.987858386555952*^9, 3.987859458998893*^9, 
   3.988106861997511*^9, 3.988273453405979*^9, 3.988287902673531*^9, 
   3.988450850182488*^9, 3.9884925067934732`*^9, 3.988884123529832*^9},
 CellLabel->
  "Out[56]//MatrixForm=",ExpressionUUID->"33cb428d-692a-4a14-8311-\
8ada93f30c5a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Replacing", " ", "kinematic", " ", "data"}], "*)"}]], "Input",Expre\
ssionUUID->"0f9a14b9-9ee4-4e16-8da9-c11c8268d629"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NUM5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "x_"], "\[CenterDot]", 
       SubscriptBox["k", "y_"]}], "\[RuleDelayed]", 
      RowBox[{"VecProduct", "[", 
       RowBox[{
        RowBox[{"kn5", "[", 
         RowBox[{"[", "x", "]"}], "]"}], ",", 
        RowBox[{"kn5", "[", 
         RowBox[{"[", "y", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", "x_", "}"}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"KKn5", "[", 
        RowBox[{"[", "x", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_"}], "}"}]], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"VecProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"kn5", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "y", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"kn5", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "y", "]"}], "]"}]}]}], "]"}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_", ",", "z_"}], "}"}]], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"VecProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"kn5", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "z", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"kn5", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_", ",", "z_", ",", "w_"}], "}"}]], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"VecProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"kn5", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "z", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "w", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"kn5", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "z", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "w", "]"}], "]"}]}]}], "]"}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "y", "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}], ",", 
        RowBox[{"{", "z_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "y", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "z", "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y_", ",", "z_"}], "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"y", ",", "z"}], "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y_", ",", "z_"}], "}"}], ",", 
        RowBox[{"{", "x_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"y", ",", "z"}], "}"}]]}], ")"}], "2"]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.962119513836987*^9, 3.962119651850169*^9}, {
   3.96216031631061*^9, 3.9621603182087917`*^9}, 3.962279947770602*^9, {
   3.962431701045252*^9, 3.9624317765439587`*^9}, {3.962431837450289*^9, 
   3.962431858356667*^9}, {3.978515176203068*^9, 3.978515186285681*^9}, {
   3.978515252654581*^9, 3.97851526370002*^9}, {3.9785156784022293`*^9, 
   3.9785157311090307`*^9}, {3.9785861856663237`*^9, 3.978586225772665*^9}, {
   3.978592015225789*^9, 3.978592019829389*^9}, {3.978592551758731*^9, 
   3.978592597132678*^9}, {3.978592644176779*^9, 3.978592652476099*^9}, {
   3.9785952597655354`*^9, 3.9785952602142267`*^9}, {3.9786191474375143`*^9, 
   3.9786191619356728`*^9}, {3.9786192272270184`*^9, 3.978619247250186*^9}, {
   3.978624206461361*^9, 3.978624331585968*^9}, {3.978624370073724*^9, 
   3.9786243986743717`*^9}, 3.978624613344142*^9, {3.979106589741909*^9, 
   3.9791065901973667`*^9}, {3.9791071269992456`*^9, 3.979107185629066*^9}, {
   3.979109961917844*^9, 3.979110014905122*^9}, {3.987856545245728*^9, 
   3.987856559366632*^9}, {3.9878566014663963`*^9, 3.987856761788548*^9}, {
   3.987858118074156*^9, 3.987858155505416*^9}, {3.9878582382323017`*^9, 
   3.987858254359275*^9}, 3.9882877745524807`*^9, {3.988287947550351*^9, 
   3.9882880323997707`*^9}, 3.988479010326013*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"9733f0e6-3741-40ca-bbee-2d1ac091bc46"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Six", "-", 
    RowBox[{"Point", " ", "Random", " ", "numerical", " ", "data"}]}], "*)"}],
  
  FontSize->16]], "Input",
 CellChangeTimes->{{3.987845551226409*^9, 3.987845565020466*^9}, {
  3.98785104149457*^9, 3.987851048267975*^9}, {3.987853138962083*^9, 
  3.9878531619446*^9}, {3.987855469791177*^9, 3.9878554751666594`*^9}, {
  3.988288414484026*^9, 
  3.988288417228866*^9}},ExpressionUUID->"13eb679a-5814-40a6-8860-\
98088ce3bbe2"],

Cell[BoxData[
 RowBox[{"n6", "=."}]], "Input",
 CellChangeTimes->{{3.955109072809781*^9, 3.9551090741264143`*^9}, 
   3.962117917655423*^9, {3.9621197601673803`*^9, 3.9621197602879667`*^9}, {
   3.978511642630816*^9, 3.978511642784309*^9}, {3.987855482587426*^9, 
   3.987855482686512*^9}, {3.9878595092406673`*^9, 3.987859509395555*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"5ad89965-3c45-4ac4-ace2-7ef27c81bfe5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"n6", "=", "6"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Number", " ", "of", " ", "external", " ", "particles"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/W3TgVlZ6W8dG9LK5oLomCiVLyBaR//NDxCd4hv8
5mD5W8dWv1AwLfLlNfdhIC2tc4UHRAf02HSA6PQ5jmDa4O9Z1SNAWkLoMpgO
uvJRH0R3FH0B03n3VZ8ot751nBWy5ymI/nNViFkFSHNyioFpO7ZIdhD9LyQa
TP85POEUiD6z6gmYTg/tX5yxBCj+q3gJiJ50cV/eXCDtce8QmG4Lm78URK+p
Xgym3bo3bgHRDYe3gWm7Ow/Wvd761vFX5+71IJqrf5rhGyBt0b8RTLu5zeO3
3vbWcYfoHTD9IfE/my2Q3hDGwg6ia6POS4Loa58vgum2bwdL+La/dSzWPQem
TXbY1YBoju9hYBoAEfO87A==
  "],
 CellLabel->"In[59]:=",ExpressionUUID->"2149d73b-159a-462d-a0de-a8c0f2e13191"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kn6", "=", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n6", ",", "d4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Kn6", "\[LeftDoubleBracket]", 
      RowBox[{"a", ",", 
       RowBox[{"d4", "-", "1"}]}], "\[RightDoubleBracket]"}], "=", 
     RowBox[{"Slot", "[", "a", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"n6", "-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kn6", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"n6", "-", "1"}], ",", "d4"}], "\[RightDoubleBracket]"}], "=", 
   RowBox[{"Slot", "[", "n6", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Kn6", "\[LeftDoubleBracket]", 
       RowBox[{"n6", ",", "a"}], "\[RightDoubleBracket]"}], "=", 
      RowBox[{"Slot", "[", 
       RowBox[{"n6", "+", "a"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "d4"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Kn6", "=", 
  RowBox[{
   RowBox[{"Kn6", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"NSolve", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"b", "=", "1"}], "n6"], 
            RowBox[{"Kn6", "\[LeftDoubleBracket]", 
             RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}]}], "\[Equal]",
            "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "d4"}], "}"}]}], "]"}], "]"}], "\[LeftDoubleBracket]",
        "1", "\[RightDoubleBracket]"}], "//", "Simplify"}], ")"}]}], "//", 
   "Rationalize"}]}]}], "Input",
 CellChangeTimes->{{3.6893582560114927`*^9, 3.6893587291981077`*^9}, {
   3.6893588210247707`*^9, 3.68935885196095*^9}, {3.6893589117945023`*^9, 
   3.6893589978227506`*^9}, {3.689359034200737*^9, 3.6893591743152337`*^9}, {
   3.6893592373649273`*^9, 3.6893592374911966`*^9}, {3.6893600066977453`*^9, 
   3.6893600827043486`*^9}, 3.689360136375123*^9, {3.6893602224027424`*^9, 
   3.689360240529587*^9}, {3.6893609110736876`*^9, 3.689360932072793*^9}, {
   3.6893610211357183`*^9, 3.6893610301854253`*^9}, {3.6893611911692123`*^9, 
   3.6893612168560677`*^9}, {3.6893613384558325`*^9, 
   3.6893614162004776`*^9}, {3.6893614858325596`*^9, 3.689361493223943*^9}, {
   3.6893620072340646`*^9, 3.6893620343803587`*^9}, 3.6893621273813767`*^9, 
   3.689362181577495*^9, {3.689366006250712*^9, 3.6893660260824757`*^9}, 
   3.6893665156911173`*^9, {3.6893666886752014`*^9, 3.689366690573552*^9}, {
   3.6893681714547663`*^9, 3.689368364577178*^9}, {3.689372006583537*^9, 
   3.6893720078884926`*^9}, {3.689372196457657*^9, 3.689372198818324*^9}, {
   3.689372246336135*^9, 3.6893722505391264`*^9}, {3.6893723311334667`*^9, 
   3.6893723831404743`*^9}, {3.689373698102572*^9, 3.689373703661519*^9}, {
   3.689373804441439*^9, 3.689373809052719*^9}, {3.6894277872203655`*^9, 
   3.6894277916266994`*^9}, {3.689430658251649*^9, 3.689430662470458*^9}, {
   3.6894365807445087`*^9, 3.689436585697705*^9}, {3.6894382124899783`*^9, 
   3.6894382186775656`*^9}, {3.6894472469679613`*^9, 3.689447251202754*^9}, {
   3.693911704028335*^9, 3.6939117129208436`*^9}, {3.9463927640516243`*^9, 
   3.946392764451601*^9}, {3.946396003109785*^9, 3.9463960037210627`*^9}, {
   3.946449197633238*^9, 3.946449197740604*^9}, 3.9464495418966093`*^9, {
   3.946449770268984*^9, 3.946449770377789*^9}, {3.94644980080018*^9, 
   3.9464498041948557`*^9}, {3.946449837755063*^9, 3.94644983936119*^9}, {
   3.946449875813299*^9, 3.946449900804379*^9}, {3.946450084014996*^9, 
   3.946450099637938*^9}, {3.946450133208016*^9, 3.946450196967494*^9}, {
   3.9464507571892548`*^9, 3.9464507597317963`*^9}, {3.946450795183737*^9, 
   3.946450825228477*^9}, {3.946462604008328*^9, 3.9464626046343327`*^9}, {
   3.9464626750974503`*^9, 3.9464626754762297`*^9}, {3.9464634234104033`*^9, 
   3.9464634267712507`*^9}, {3.946463724948791*^9, 3.94646372638556*^9}, {
   3.946463991867741*^9, 3.9464640115092154`*^9}, {3.946465243919976*^9, 
   3.9464652439955397`*^9}, {3.946533969796671*^9, 3.946534010934462*^9}, {
   3.946534080346692*^9, 3.946534093293187*^9}, {3.962117941854548*^9, 
   3.9621179601507483`*^9}, {3.96211800473153*^9, 3.9621180584996223`*^9}, {
   3.962119773296752*^9, 3.962119824156931*^9}, {3.962160268928213*^9, 
   3.9621603083527527`*^9}, {3.962279878535658*^9, 3.962279884936366*^9}, {
   3.962280030727363*^9, 3.962280048073431*^9}, {3.978511654272868*^9, 
   3.9785117149435596`*^9}, 3.978512624412195*^9, {3.978512821891424*^9, 
   3.978512836989975*^9}, {3.978512878638239*^9, 3.9785129175263042`*^9}, {
   3.97851347748528*^9, 3.9785135256053133`*^9}, {3.978513558904056*^9, 
   3.9785135590035753`*^9}, {3.9785137963479433`*^9, 3.978513818018696*^9}, {
   3.978538425162237*^9, 3.978538446847464*^9}, {3.97861984875673*^9, 
   3.9786198742852707`*^9}, {3.978620080727819*^9, 3.978620102595203*^9}, {
   3.978620266449757*^9, 3.978620314226962*^9}, 3.978620357145659*^9, {
   3.9786214367615843`*^9, 3.978621444450761*^9}, {3.978621729629574*^9, 
   3.978621761302247*^9}, {3.987855492937612*^9, 3.9878555596303368`*^9}, {
   3.987859515343089*^9, 3.9878595601261044`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"b2bc9e97-4237-4c1c-a4b6-8b59a8117178"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "10"}], ",", 
     RowBox[{
      RowBox[{"-", "#2"}], "-", "#3", "-", "#4", "-", "#5", "-", "#8"}], ",", 
     
     RowBox[{"-", "13"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", "#2", ",", 
     RowBox[{"-", "39"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "37"}], ",", "#3", ",", "85"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "#4", ",", 
     RowBox[{"-", "47"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "#5", ",", 
     RowBox[{"14", "-", "#9"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "55"}], ",", "#8", ",", "#9"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9786217549248753`*^9, 3.9786218225986843`*^9}, 
   3.978621932205288*^9, 3.98769424959813*^9, {3.987694365738266*^9, 
   3.987694394895214*^9}, 3.987695435484868*^9, 3.987697044297081*^9, 
   3.987855589499074*^9, 3.987855639995695*^9, 3.9878596698327417`*^9, 
   3.987859731019087*^9, 3.9881006255001297`*^9, {3.988100918765285*^9, 
   3.9881009730666323`*^9}, 3.988106881266803*^9, {3.988107190393426*^9, 
   3.9881071980203123`*^9}, 3.988108908289116*^9, 3.9881099113945513`*^9, 
   3.988111972150978*^9, 3.988113346273497*^9, 3.9881509384017267`*^9, 
   3.988273482372061*^9, 3.988288557408944*^9, 3.9882885949035263`*^9, 
   3.9882887991810102`*^9, 3.9884508620532713`*^9, 3.9884925132153597`*^9, 
   3.988884128839965*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"188a439c-03a8-495d-ae7d-6d7b9e6e47eb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Six", " ", "Random", " ", "Momentum", " ", "vectors", " ", "on", " ", 
   "the", " ", "boundary"}], "*)"}]], "Input",ExpressionUUID->"37a9b94c-0ea6-\
42ca-8075-e4796ff0eb75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kn6", "=", 
  RowBox[{
   RowBox[{"Kn6", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"#2", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#3", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#4", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#5", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#8", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#9", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#10", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}]}], "}"}]}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.978622389019315*^9, 3.978622544930007*^9}, {
   3.9786234463901377`*^9, 3.97862344816473*^9}, {3.9787078059336557`*^9, 
   3.9787078772635813`*^9}, {3.987693992140765*^9, 3.987694233953371*^9}, {
   3.987694305873683*^9, 3.98769434656316*^9}, {3.987694451663678*^9, 
   3.987694486549419*^9}, {3.987696489316648*^9, 3.9876964945458307`*^9}, {
   3.987855564096628*^9, 3.987855566839381*^9}, {3.9878556117400723`*^9, 
   3.987855636358384*^9}, {3.9878594884403973`*^9, 3.987859501995439*^9}, {
   3.987859571477377*^9, 3.987859573172323*^9}, {3.9878596893740683`*^9, 
   3.987859717076117*^9}, {3.988100941219945*^9, 3.988100945220381*^9}, 
   3.9881066139654503`*^9, 3.988106650824073*^9, {3.988288435395933*^9, 
   3.988288444696887*^9}, 3.9883593212255383`*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"3a875e9f-a430-4caa-8e75-00ce487eb489"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "10"}], ",", 
     FractionBox["11875", "1848"], ",", 
     RowBox[{"-", "13"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"61", ",", 
     RowBox[{"-", 
      FractionBox["2", "11"]}], ",", 
     RowBox[{"-", "39"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "37"}], ",", 
     RowBox[{"-", 
      FractionBox["41", "24"]}], ",", "85"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", 
     RowBox[{"-", 
      FractionBox["8", "9"]}], ",", 
     RowBox[{"-", "47"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", 
     FractionBox["59", "36"], ",", 
     FractionBox["115", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "55"}], ",", 
     RowBox[{"-", 
      FractionBox["37", "7"]}], ",", 
     RowBox[{"-", 
      FractionBox["31", "6"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9876943476564493`*^9, 3.987694368818226*^9}, 
   3.987694399891609*^9, 3.987695403040533*^9, 3.987695438451686*^9, {
   3.9876970481262913`*^9, 3.9876970568814898`*^9}, 3.987855655576523*^9, 
   3.987859734320702*^9, 3.988100627743845*^9, {3.988100921284626*^9, 
   3.988100976293068*^9}, 3.988106652133533*^9, 3.9881068846321917`*^9, 
   3.988107039950973*^9, 3.98810720189907*^9, 3.988108911582375*^9, 
   3.9881099129010057`*^9, 3.98811197397253*^9, 3.98811334904189*^9, 
   3.988150940735365*^9, 3.988273484540759*^9, 3.98828855864909*^9, 
   3.988288596163456*^9, 3.988288800878722*^9, 3.9884508645155783`*^9, 
   3.988492515028717*^9, 3.988884131362444*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"a484fcf8-1b0a-48b5-9033-c2f6d15dd73a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Momentum", " ", "conservation", " ", "on", " ", "the", " ", "boundary"}], 
  "*)"}]], "Input",ExpressionUUID->"4cfcd680-14a1-4fff-9c34-8bd3dfe38144"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Sum]", 
     RowBox[{"b", "=", "1"}], "n6"], 
    RowBox[{"kn6", "\[LeftDoubleBracket]", 
     RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", "d4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.978622549463645*^9, 3.978622578688579*^9}, {
   3.9876944945323772`*^9, 3.987694510079329*^9}, {3.987855667042391*^9, 
   3.987855675215757*^9}, {3.987859743294406*^9, 3.987859746382565*^9}, 
   3.988288453544626*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"3d151437-a68e-4159-bc46-eeeb76e2d11d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.978622584256171*^9, 3.978624465177343*^9, 3.9786707170380917`*^9, 
   3.9786713448427563`*^9, 3.978707918089656*^9, {3.978783086238145*^9, 
   3.978783108224037*^9}, 3.979401308096561*^9, 3.981014082235552*^9, 
   3.98769443672289*^9, 3.987695404822562*^9, 3.98769544000413*^9, 
   3.987697063010764*^9, {3.987855669065029*^9, 3.987855677643441*^9}, 
   3.987859748106333*^9, 3.9881006295568447`*^9, {3.9881009555454607`*^9, 
   3.988100979724003*^9}, 3.988106887091708*^9, 3.988107041701907*^9, 
   3.98810720598698*^9, 3.988108913525486*^9, 3.988109914417918*^9, 
   3.988111977435107*^9, 3.988113352301547*^9, 3.988150943008669*^9, 
   3.988273487692625*^9, {3.988288576774233*^9, 3.988288598695581*^9}, 
   3.988288803117782*^9, 3.988450867182517*^9, 3.988492517882249*^9, 
   3.988884133259696*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"49c78a75-24f2-4cbc-a815-66ec49645d52"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Full", " ", "vector", " ", "by", " ", "including", " ", "the", " ", 
   "energy", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"The", " ", "radial", " ", "component"}], ",", " ", 
     RowBox[{
      SuperscriptBox["k", "m"], "=", 
      RowBox[{"(", 
       RowBox[{"k", ",", " ", 
        SuperscriptBox["k", "\[Mu]"]}], ")"}]}]}], ")"}]}], " ", 
  "*)"}]], "Input",ExpressionUUID->"eddf07a9-1845-4754-9871-c2a00078ceee"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KKn6", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"VecProduct", "[", 
           RowBox[{
            RowBox[{"kn6", "[", 
             RowBox[{"[", "x", "]"}], "]"}], ",", 
            RowBox[{"kn6", "[", 
             RowBox[{"[", "x", "]"}], "]"}]}], "]"}], ")"}], 
         RowBox[{"1", "/", "2"}]], "}"}], ",", 
       RowBox[{"kn6", "[", 
        RowBox[{"[", "x", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "6"}], "}"}]}], "]"}], "//", "PowerExpand", 
   " "}]}]], "Input",
 CellChangeTimes->{{3.978622630232477*^9, 3.978622634773439*^9}, {
   3.978622816720862*^9, 3.978622918276395*^9}, {3.9876951631394444`*^9, 
   3.98769527468428*^9}, 3.9876955003357143`*^9, {3.987855694109725*^9, 
   3.987855731959156*^9}, {3.9878597568010187`*^9, 3.98785977260211*^9}, 
   3.988288466210346*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"1ec37698-4f8b-4505-9704-4b6f2ee9958e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["376657801"], "1848"], ",", 
     RowBox[{"-", "10"}], ",", 
     FractionBox["11875", "1848"], ",", 
     RowBox[{"-", "13"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SqrtBox["66549"]}], "11"], ",", "61", ",", 
     RowBox[{"-", 
      FractionBox["2", "11"]}], ",", 
     RowBox[{"-", "39"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["3374737"], "24"], ",", 
     RowBox[{"-", "37"}], ",", 
     RowBox[{"-", 
      FractionBox["41", "24"]}], ",", "85"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["124237"], "9"], ",", "26", ",", 
     RowBox[{"-", 
      FractionBox["8", "9"]}], ",", 
     RowBox[{"-", "47"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["187981"], "36"], ",", "15", ",", 
     FractionBox["59", "36"], ",", 
     FractionBox["115", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["5239727"]}], "42"], ",", 
     RowBox[{"-", "55"}], ",", 
     RowBox[{"-", 
      FractionBox["37", "7"]}], ",", 
     RowBox[{"-", 
      FractionBox["31", "6"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.978622905279129*^9, 3.978622918772311*^9}, 
   3.9786234581704407`*^9, 3.9786244673915052`*^9, 3.978671361288295*^9, 
   3.978707757329679*^9, 3.978707921180077*^9, 3.978783111399913*^9, 
   3.9794013108385067`*^9, 3.981014092338519*^9, 3.987695295079649*^9, 
   3.9876954072243233`*^9, 3.98769544223346*^9, 3.9876970667307377`*^9, {
   3.987855699697891*^9, 3.987855733384922*^9}, 3.98785977558435*^9, 
   3.987859913365438*^9, 3.988100630846562*^9, 3.988100984791033*^9, 
   3.9881068889375267`*^9, 3.988107042818836*^9, 3.988107207354897*^9, 
   3.988108914733848*^9, 3.988109915495535*^9, 3.988111978768978*^9, 
   3.98811335410707*^9, 3.9881509440760593`*^9, 3.988273491162529*^9, {
   3.9882885826201963`*^9, 3.988288600879097*^9}, 3.988288805160205*^9, 
   3.988450869144874*^9, 3.98849252019326*^9, 3.988884135060872*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"3c38dbda-38c3-4ae9-915e-3bb63d32672e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Momentum", " ", "conservation", " ", "checking"}], "*)"}]], "Input",\
ExpressionUUID->"3c8499f0-2020-4eef-b8bb-866fb709de0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", " ", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"KKn6", "[", 
          RowBox[{"[", "y", "]"}], "]"}], "[", 
         RowBox[{"[", "x", "]"}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "1", ",", "6"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", "N"}], "//", 
  "Rationalize"}]], "Input",
 CellChangeTimes->{{3.962251050068606*^9, 3.9622510899623127`*^9}, {
   3.962251178324835*^9, 3.962251202349122*^9}, {3.962251247911483*^9, 
   3.9622513568686533`*^9}, {3.962251402028351*^9, 3.962251412920281*^9}, {
   3.962252590169281*^9, 3.962252596675658*^9}, {3.962432740129545*^9, 
   3.962432762819707*^9}, {3.963299831291415*^9, 3.963299832746459*^9}, {
   3.978513305426736*^9, 3.9785133849583473`*^9}, {3.978513417399673*^9, 
   3.978513437986771*^9}, {3.978513585008013*^9, 3.9785136028054857`*^9}, {
   3.978513641107088*^9, 3.978513643357201*^9}, {3.978513713455168*^9, 
   3.978513723861401*^9}, {3.978620518199815*^9, 3.9786205183101*^9}, {
   3.978623134292001*^9, 3.978623164698256*^9}, {3.979108152811851*^9, 
   3.979108175853375*^9}, {3.98785574976709*^9, 3.987855787037603*^9}, {
   3.9878597877947197`*^9, 3.987859793283269*^9}, {3.9881069679106503`*^9, 
   3.9881069684906*^9}, {3.988273503958811*^9, 3.98827351825836*^9}, 
   3.988288517559094*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"dc2bc7dd-0bf4-4dc0-a587-f7f3cc228e9c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"138.25274136445617`", "\[VeryThinSpace]", "+", 
    RowBox[{"101.40487656506454`", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.978513726199657*^9, 3.978513829018626*^9, 3.9785316377886066`*^9, 
   3.978536430372307*^9, 3.978536461707219*^9, 3.978538529078966*^9, {
   3.978620519809874*^9, 3.9786205440538893`*^9}, {3.978623148003189*^9, 
   3.97862316521585*^9}, 3.978624470736713*^9, 3.978671383192128*^9, 
   3.97867162427534*^9, 3.978707981622758*^9, 3.978783114739595*^9, {
   3.97910815456286*^9, 3.9791081773378267`*^9}, 3.979401313327071*^9, 
   3.981014101929287*^9, 3.987695562950686*^9, 3.987697075203774*^9, {
   3.987855775598875*^9, 3.987855788530113*^9}, 3.987859797920423*^9, 
   3.987859915872509*^9, 3.988100636660872*^9, 3.988100987718999*^9, 
   3.988106895484702*^9, 3.988106969890153*^9, 3.988107046446933*^9, 
   3.988107210920723*^9, 3.988108917367406*^9, 3.988109917318408*^9, 
   3.988111985280383*^9, 3.988113356220793*^9, 3.9881509458826036`*^9, {
   3.988273495246854*^9, 3.988273518834186*^9}, {3.988288586201907*^9, 
   3.9882886029613457`*^9}, 3.9882888076149273`*^9, 3.988450871676896*^9, 
   3.988492521998713*^9, 3.988884136748274*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"40d41938-2c98-48d4-868a-03ac3d4031e3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Replacing", " ", "kinematic", " ", "data"}], "*)"}]], "Input",Expre\
ssionUUID->"d7942662-081c-4ac4-baf1-321de93451cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NUM6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["k", "x_"], "\[CenterDot]", 
       SubscriptBox["k", "y_"]}], "\[RuleDelayed]", 
      RowBox[{"VecProduct", "[", 
       RowBox[{
        RowBox[{"kn6", "[", 
         RowBox[{"[", "x", "]"}], "]"}], ",", 
        RowBox[{"kn6", "[", 
         RowBox[{"[", "y", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", "x_", "}"}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"KKn6", "[", 
        RowBox[{"[", "x", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_"}], "}"}]], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"VecProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"kn6", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn6", "[", 
            RowBox[{"[", "y", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"kn6", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn6", "[", 
            RowBox[{"[", "y", "]"}], "]"}]}]}], "]"}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_", ",", "z_"}], "}"}]], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"VecProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"kn6", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn6", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn6", "[", 
            RowBox[{"[", "z", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"kn6", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn6", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn6", "[", 
            RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_", ",", "z_", ",", "w_"}], "}"}]], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"VecProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"kn6", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn6", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn6", "[", 
            RowBox[{"[", "z", "]"}], "]"}], "+", 
           RowBox[{"kn6", "[", 
            RowBox[{"[", "w", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"kn6", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn6", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn6", "[", 
            RowBox[{"[", "z", "]"}], "]"}], "+", 
           RowBox[{"kn6", "[", 
            RowBox[{"[", "w", "]"}], "]"}]}]}], "]"}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "y", "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}], ",", 
        RowBox[{"{", "z_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "y", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "z", "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y_", ",", "z_"}], "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"y", ",", "z"}], "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y_", ",", "z_"}], "}"}], ",", 
        RowBox[{"{", "x_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"y", ",", "z"}], "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y_", ",", "z_", ",", "w_"}], "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"y", ",", "z", ",", "w"}], "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y_", ",", "z_", ",", "w_"}], "}"}], ",", 
        RowBox[{"{", "x_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"y", ",", "z", ",", "w"}], "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x_", ",", "y_"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"z_", ",", "w_"}], "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"x", ",", "y"}], "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"z", ",", "w"}], "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"z_", ",", "w_"}], "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "y", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"z", ",", "w"}], "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"z_", ",", "w_"}], "}"}], ",", 
        RowBox[{"{", "y_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "y", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"z", ",", "w"}], "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"z_", ",", "w_"}], "}"}], ",", 
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "y", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"z", ",", "w"}], "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "z_", "}"}], ",", 
        RowBox[{"{", "w_", "}"}], ",", 
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn6", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "z", "]"}], "]"}], "+", 
          RowBox[{"kn6", "[", 
           RowBox[{"[", "w", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "y", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "z", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "w", "}"}]]}], ")"}], "2"]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.962119513836987*^9, 3.962119651850169*^9}, {
   3.96216031631061*^9, 3.9621603182087917`*^9}, 3.962279947770602*^9, {
   3.962431701045252*^9, 3.9624317765439587`*^9}, {3.962431837450289*^9, 
   3.962431858356667*^9}, {3.978515176203068*^9, 3.978515186285681*^9}, {
   3.978515252654581*^9, 3.97851526370002*^9}, {3.9785156784022293`*^9, 
   3.9785157311090307`*^9}, {3.9785861856663237`*^9, 3.978586225772665*^9}, {
   3.978592015225789*^9, 3.978592019829389*^9}, {3.978592551758731*^9, 
   3.978592597132678*^9}, {3.978592644176779*^9, 3.978592652476099*^9}, {
   3.9785952597655354`*^9, 3.9785952602142267`*^9}, {3.9786191474375143`*^9, 
   3.9786191619356728`*^9}, {3.9786192272270184`*^9, 3.978619247250186*^9}, {
   3.978624206461361*^9, 3.978624331585968*^9}, {3.978624370073724*^9, 
   3.9786243986743717`*^9}, 3.978624613344142*^9, {3.979106589741909*^9, 
   3.9791065901973667`*^9}, {3.9791071269992456`*^9, 3.979107185629066*^9}, {
   3.979109961917844*^9, 3.979110014905122*^9}, {3.987856545245728*^9, 
   3.987856559366632*^9}, {3.9878566014663963`*^9, 3.987856761788548*^9}, {
   3.987858118074156*^9, 3.987858155505416*^9}, {3.9878582382323017`*^9, 
   3.987858254359275*^9}, {3.987859802338354*^9, 3.987859888710403*^9}, {
   3.987862873239799*^9, 3.987862936174356*^9}, {3.987863403890267*^9, 
   3.9878634657748823`*^9}, {3.9878634968284283`*^9, 
   3.9878635358786287`*^9}, {3.987863606564739*^9, 3.98786362340923*^9}, {
   3.987863666500997*^9, 3.987863692866493*^9}, {3.9881008858775463`*^9, 
   3.988100903714869*^9}, {3.988106567283638*^9, 3.988106571279935*^9}, 
   3.9881073966671667`*^9, 3.988288528609028*^9, {3.9882886241267633`*^9, 
   3.9882887241894083`*^9}, 3.988479019466928*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"a62f240e-4a58-467d-8c0a-d102330eb0eb"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Checking", " ", "the", " ", "Matrix", " ", 
    SubscriptBox["S", 
     RowBox[{"a", ",", "b"}]]}], "=", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["k", "a"], "+", 
      SubscriptBox["k", "b"]}], ")"}], "2"]}], "*)"}]], "Input",ExpressionUUID\
->"5a946e4c-ac4b-4659-9476-e21aa5f5d214"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"DotProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"KKn6", "[", 
            RowBox[{"[", "a", "]"}], "]"}], "+", 
           RowBox[{"KKn6", "[", 
            RowBox[{"[", "b", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"KKn6", "[", 
            RowBox[{"[", "a", "]"}], "]"}], "+", 
           RowBox[{"KKn6", "[", 
            RowBox[{"[", "b", "]"}], "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", "n6"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b", ",", "1", ",", "n6"}], "}"}]}], "]"}], "//", 
      "MatrixForm"}], "//", "PowerExpand"}], "//", "FullSimplify"}], "//", 
   "N"}], "//", "Rationalize"}]], "Input",
 CellChangeTimes->{{3.962118402742976*^9, 3.9621185165786657`*^9}, {
   3.962119430341096*^9, 3.962119483554144*^9}, {3.9621603113124733`*^9, 
   3.9621603130378113`*^9}, 3.962279936975395*^9, {3.963299818744253*^9, 
   3.9632998201952333`*^9}, {3.978512977994213*^9, 3.9785129862278633`*^9}, {
   3.9786232727728167`*^9, 3.97862327617636*^9}, {3.978623621725432*^9, 
   3.9786236301955967`*^9}, {3.978696347978513*^9, 3.978696378913458*^9}, {
   3.978708140918486*^9, 3.9787081485055027`*^9}, {3.987696879092965*^9, 
   3.987696891273136*^9}, {3.987696922555975*^9, 3.987696954431519*^9}, {
   3.987858372910674*^9, 3.987858383068507*^9}, {3.9878598972928743`*^9, 
   3.9878599077955236`*^9}, 3.988288539086054*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"ec7f3649-7649-4181-a9dd-a4431f8291b2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"2231.663321526958`", "\[VeryThinSpace]", "-", 
       RowBox[{"985.1663957551812`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"-", "4579.674384296954`"}], "907.9842404909556`", 
      RowBox[{"-", "430.2331825770453`"}], 
      RowBox[{
       RowBox[{"-", "1033.5972479901052`"}], "-", 
       RowBox[{"1144.739191513994`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"2231.663321526958`", "\[VeryThinSpace]", "-", 
       RowBox[{"985.1663957551812`", " ", "\[ImaginaryI]"}]}], "0", 
      RowBox[{
       RowBox[{"-", "2115.378787878788`"}], "-", 
       RowBox[{"7180.369573457379`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"494.32323232323233`", "\[VeryThinSpace]", "-", 
       RowBox[{"3673.8467947366585`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3325.59595959596`"}], "-", 
       RowBox[{"1129.776534432049`", " ", "\[ImaginaryI]"}]}], 
      "12227.537346903944`"},
     {
      RowBox[{"-", "4579.674384296954`"}], 
      RowBox[{
       RowBox[{"-", "2115.378787878788`"}], "-", 
       RowBox[{"7180.369573457379`", " ", "\[ImaginaryI]"}]}], "0", 
      RowBox[{"-", "12058.41163018372`"}], "2519.0213074353014`", 
      RowBox[{
       RowBox[{"-", "4930.273809523809`"}], "-", 
       RowBox[{"8343.413352005877`", " ", "\[ImaginaryI]"}]}]},
     {"907.9842404909556`", 
      RowBox[{"494.32323232323233`", "\[VeryThinSpace]", "-", 
       RowBox[{"3673.8467947366585`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"-", "12058.41163018372`"}], "0", 
      RowBox[{"-", "3527.9184899277807`"}], 
      RowBox[{"3355.063492063492`", "\[VeryThinSpace]", "-", 
       RowBox[{"4268.919877569832`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"-", "430.2331825770453`"}], 
      RowBox[{
       RowBox[{"-", "3325.59595959596`"}], "-", 
       RowBox[{"1129.776534432049`", " ", "\[ImaginaryI]"}]}], 
      "2519.0213074353014`", 
      RowBox[{"-", "3527.9184899277807`"}], "0", 
      RowBox[{"1434.6190476190477`", "\[VeryThinSpace]", "-", 
       RowBox[{"1312.7726262179747`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "1033.5972479901052`"}], "-", 
       RowBox[{"1144.739191513994`", " ", "\[ImaginaryI]"}]}], 
      "12227.537346903944`", 
      RowBox[{
       RowBox[{"-", "4930.273809523809`"}], "-", 
       RowBox[{"8343.413352005877`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"3355.063492063492`", "\[VeryThinSpace]", "-", 
       RowBox[{"4268.919877569832`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1434.6190476190477`", "\[VeryThinSpace]", "-", 
       RowBox[{"1312.7726262179747`", " ", "\[ImaginaryI]"}]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9621184079055233`*^9, {3.962118447259061*^9, 3.962118450880933*^9}, {
   3.962118486365423*^9, 3.962118517148115*^9}, 3.9621198589998198`*^9, 
   3.962160343559979*^9, 3.9622799386184807`*^9, 3.962280053102356*^9, 
   3.962431826593472*^9, 3.962432551359823*^9, 3.9624326568444977`*^9, 
   3.9624388687995987`*^9, 3.962506556500318*^9, 3.962506641201736*^9, 
   3.96259471588932*^9, {3.963299813323348*^9, 3.9632998211449633`*^9}, 
   3.963301113651225*^9, 3.978512989842011*^9, 3.978514053533201*^9, 
   3.97853164996347*^9, {3.978536440506131*^9, 3.9785364692010403`*^9}, 
   3.978538541296053*^9, 3.978623281423377*^9, 3.978623369522662*^9, {
   3.978623617068124*^9, 3.9786236308347197`*^9}, 3.978624151838106*^9, 
   3.9786244785369263`*^9, 3.978671410548954*^9, {3.978671633379353*^9, 
   3.978671658480012*^9}, {3.978696349614359*^9, 3.978696379586465*^9}, {
   3.978708133773114*^9, 3.97870814964133*^9}, 3.978783127280643*^9, 
   3.9794013288944407`*^9, 3.981014125780283*^9, 3.987696957324044*^9, 
   3.987697133132716*^9, 3.987858386555952*^9, 3.987859948041542*^9, 
   3.9881005872813997`*^9, 3.98810064779743*^9, 3.988100995022294*^9, 
   3.988106913830969*^9, 3.988107053584877*^9, 3.988107219317792*^9, 
   3.9881074011380377`*^9, 3.988108923936309*^9, 3.98810992081221*^9, 
   3.9881119924319973`*^9, 3.988113363352111*^9, 3.98815095056874*^9, 
   3.988273526460598*^9, 3.9882888128905153`*^9, 3.9884508774558783`*^9, 
   3.988492525841721*^9, 3.988884140272676*^9},
 CellLabel->
  "Out[70]//MatrixForm=",ExpressionUUID->"b3e046b8-9cd1-40ea-a605-\
5e5251c1d909"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}]], "Input",
 CellChangeTimes->{{3.98828875701101*^9, 
  3.9882887671461973`*^9}},ExpressionUUID->"740fac06-5722-46f4-9e92-\
ce4e6370735c"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Comparing", " ", "C12345", " ", "with", " ", "F12345"}], "*)"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.988287848842828*^9, 
  3.98828786122966*^9}},ExpressionUUID->"199760d8-d2d6-40f6-9599-\
d85a0ae0fb23"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["C12345", "F12345"], "/.", "NUM5"}], ")"}], "/.", 
       "NUM5"}], ")"}], ",", "30"}], "]"}], "//", "Simplify"}], "//", 
  "Rationalize"}]], "Input",
 CellChangeTimes->{{3.9851922681718063`*^9, 3.9851923346604433`*^9}, {
   3.985193110557426*^9, 3.9851931262698708`*^9}, 3.985193179406443*^9, {
   3.987858856192976*^9, 3.987858868999755*^9}, 3.988450893811068*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"e9cfeed2-731c-48a7-a792-e4da5d4c96f8"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.985192270274391*^9, 3.985192336587194*^9}, {
   3.985192472138742*^9, 3.985192491797472*^9}, {3.985193088575019*^9, 
   3.985193149781255*^9}, 3.9851931801967163`*^9, 3.9851932109443502`*^9, 
   3.9878588716105824`*^9, 3.987859475715538*^9, 3.988106876153843*^9, 
   3.9882734768373404`*^9, 3.988287913047804*^9, 3.988287976426517*^9, {
   3.9882880418583603`*^9, 3.988288050853971*^9}, 3.988288816230835*^9, 
   3.988450895758029*^9, 3.98849252860534*^9, 3.98888414272818*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"6f6faacc-0864-4f46-b570-77c60ee429f9"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Comparing", " ", "C123456", " ", "with", " ", "F123456"}], "*)"}],
  
  FontSize->18]], "Input",
 CellChangeTimes->{{3.988287848842828*^9, 3.98828786122966*^9}, {
  3.988288774279438*^9, 
  3.9882887759128313`*^9}},ExpressionUUID->"abf5821e-d753-4b83-aa29-\
58f87ba79ac1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["C123456", "F123456"], "/.", "NUM6"}], ")"}], "/.", 
       "NUM6"}], ")"}], ",", "30"}], "]"}], "//", "Simplify"}], "//", 
  "Rationalize"}]], "Input",
 CellChangeTimes->{{3.9851922681718063`*^9, 3.9851923346604433`*^9}, {
   3.985193110557426*^9, 3.9851931262698708`*^9}, 3.985193179406443*^9, {
   3.987858856192976*^9, 3.987858868999755*^9}, {3.988288777802141*^9, 
   3.988288786450109*^9}, 3.988450900229608*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"3a18d1d5-4bd0-4110-9a1e-dd10a0cf24fb"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.985192270274391*^9, 3.985192336587194*^9}, {
   3.985192472138742*^9, 3.985192491797472*^9}, {3.985193088575019*^9, 
   3.985193149781255*^9}, 3.9851931801967163`*^9, 3.9851932109443502`*^9, 
   3.9878588716105824`*^9, 3.987859475715538*^9, 3.988106876153843*^9, 
   3.9882734768373404`*^9, 3.988287913047804*^9, 3.988287976426517*^9, {
   3.9882880418583603`*^9, 3.988288050853971*^9}, {3.988288789148632*^9, 
   3.9882888184984617`*^9}, 3.988450901217258*^9, 3.9884925306434793`*^9, 
   3.988884144570228*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"f13220bc-de32-4e45-add0-438813dc6cfa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}]], "Input",
 CellChangeTimes->{{3.98828875701101*^9, 
  3.9882887671461973`*^9}},ExpressionUUID->"65d8ff06-4869-4206-a7bc-\
c99c85793474"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Computations", " ", "for", " ", "Yang"}], "-", "Mills"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "Boundary", " ", "Correlators", " ", "up", " ", "to", " ", "five"}], "-",
      "point"}]}], "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.9882752176179667`*^9, 3.9882752259757338`*^9}, {
   3.9883013096177073`*^9, 3.988301340683154*^9}, {3.9883013742261057`*^9, 
   3.9883013777142677`*^9}, 3.988359402492097*^9, {3.988578057426647*^9, 
   3.988578059707629*^9}, {3.989059570309057*^9, 
   3.989059574601408*^9}},ExpressionUUID->"69f1ea3a-5dd6-4467-bc7d-\
d3b1060a5f9f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"SOME", " ", "DEFINITIONS"}], "*)"}]], "Input",ExpressionUUID->\
"e0b236fc-2b4a-4774-be0a-8f3901fd380f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qq", "[", 
     RowBox[{"A_", ",", "\[Mu]_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Sign", "[", "i", "]"}], 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"Abs", "[", "i", "]"}]], "[", "\[Mu]", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "A"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Definition", " ", 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["k", "\[Mu]"], ")"}], "P"]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox[
        RowBox[{"(", 
         SuperscriptBox["k", "\[Mu]"], ")"}], 
        SubscriptBox["p", "1"]], "+"}], "..."}], "+", 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["k", "\[Mu]"], ")"}], 
      SubscriptBox["p", "a"]]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"qqs", "[", "A_", "]"}], ":=", 
    SubscriptBox["k", 
     RowBox[{"Sort", "[", "A", "]"}]]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Definition", " ", 
    SubscriptBox["k", "P"], " ", 
    RowBox[{"(", "Energy", ")"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.863216040149531*^9, 3.863216098974884*^9}, 
   3.863216256130583*^9, {3.902243011594736*^9, 3.902243036454361*^9}, {
   3.9155392591441107`*^9, 3.91553926309966*^9}, {3.9155393581632843`*^9, 
   3.915539358251952*^9}, {3.978527637385538*^9, 3.978527638312792*^9}, {
   3.978528414400002*^9, 3.9785284268738813`*^9}, {3.9785284622304783`*^9, 
   3.978528473179223*^9}, {3.981530293364251*^9, 3.981530306123376*^9}, {
   3.9815514464714823`*^9, 3.981551500493391*^9}, {3.981552224284512*^9, 
   3.9815522251891603`*^9}, {3.981641888948461*^9, 3.9816419173679867`*^9}, {
   3.987710902521603*^9, 3.9877109038451843`*^9}, {3.9882752923479433`*^9, 
   3.988275293247233*^9}, {3.9882753976311274`*^9, 3.988275516993174*^9}, {
   3.988275616735002*^9, 3.988275683576069*^9}, {3.988276014152669*^9, 
   3.988276187712184*^9}, {3.988276553663311*^9, 3.988276677975733*^9}, {
   3.988276717132843*^9, 3.988276729478364*^9}, {3.988281200041341*^9, 
   3.988281203865151*^9}, {3.98845071047154*^9, 3.988450712364863*^9}, {
   3.988493311322433*^9, 3.988493314773827*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"16a0afed-7ae4-4884-9809-87a95b77d882"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ep", "[", 
     RowBox[{"L_", ",", "H_"}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"L", "\[Equal]", "H"}], ",", "0", ",", 
      RowBox[{"Sort", "[", 
       RowBox[{"ee", "[", 
        RowBox[{"L", ",", "H"}], "]"}], "]"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Definition", ",", " ", 
    RowBox[{"product", " ", "polarization", " ", "vectors"}], ",", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["e", "i"], "\[CenterDot]", 
      SubscriptBox["e", "j"]}], "=", 
     RowBox[{"ee", "[", 
      RowBox[{
       RowBox[{"{", "i", "}"}], ",", 
       RowBox[{"{", "j", "}"}]}], "]"}]}]}], "*)"}]}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"epk", "[", 
     RowBox[{"L_", ",", "H_"}], "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"ek", "[", 
       RowBox[{"L", ",", 
        RowBox[{"{", 
         RowBox[{"H", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "H", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Definition", ",", " ", 
    RowBox[{
    "product", " ", "polarization", " ", "vector", " ", "and", " ", 
     "momentum", " ", "vector"}], ",", " ", 
    RowBox[{
     RowBox[{
      SubscriptBox["e", "i"], "\[CenterDot]", 
      SubscriptBox["k", "j"]}], "=", 
     RowBox[{"ek", "[", 
      RowBox[{
       RowBox[{"{", "i", "}"}], ",", 
       RowBox[{"{", "j", "}"}]}], "]"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.863216040149531*^9, 3.863216098974884*^9}, 
   3.863216256130583*^9, {3.902243011594736*^9, 3.902243036454361*^9}, {
   3.9155392591441107`*^9, 3.91553926309966*^9}, {3.9155393581632843`*^9, 
   3.915539358251952*^9}, {3.978527637385538*^9, 3.978527638312792*^9}, {
   3.978528414400002*^9, 3.9785284268738813`*^9}, {3.9785284622304783`*^9, 
   3.978528473179223*^9}, {3.981530293364251*^9, 3.981530306123376*^9}, {
   3.9815514464714823`*^9, 3.981551500493391*^9}, {3.981552224284512*^9, 
   3.9815522251891603`*^9}, {3.981641888948461*^9, 3.9816419173679867`*^9}, {
   3.987710902521603*^9, 3.9877109038451843`*^9}, {3.9882752923479433`*^9, 
   3.988275293247233*^9}, {3.9882753976311274`*^9, 3.988275516993174*^9}, {
   3.988275616735002*^9, 3.988275683576069*^9}, {3.988276014152669*^9, 
   3.988276187712184*^9}, {3.988276553663311*^9, 3.988276677975733*^9}, {
   3.988276717132843*^9, 3.988276729478364*^9}, {3.988281200041341*^9, 
   3.988281203865151*^9}, {3.988301409677762*^9, 3.9883014111950283`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"6c4b93d6-8814-4c67-91a4-d73bb4a8f1b5"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"30fc55c6-833e-4a1f-a9f3-\
56d84be7891e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Some", " ", "Extra", " ", "Useful", " ", "Definitions"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.988277351403266*^9, 3.988277370093281*^9}, {
  3.988279870588593*^9, 
  3.9882798711334343`*^9}},ExpressionUUID->"5a701d9c-66e8-4504-8864-\
f1b823ddd839"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Momentum", " ", 
   SubscriptBox[
    RowBox[{"(", 
     SuperscriptBox["k", "\[Mu]"], ")"}], 
    RowBox[{
     RowBox[{
      SubscriptBox["P", "1"], "..."}], 
     SubscriptBox["P", "a"]}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.988277375762785*^9, 
  3.988277479498279*^9}},ExpressionUUID->"72e85f87-0971-45bb-9ee3-\
8f7c2fad6930"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kmu1", "[", 
    RowBox[{"X_", ",", "\[Mu]_"}], "]"}], ":=", " ", 
   RowBox[{"qq", "[", 
    RowBox[{"X", ",", "\[Mu]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kmu2", "[", 
    RowBox[{"X_", ",", "Y_", ",", "\[Mu]_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qq", "[", 
       RowBox[{"X", ",", "\[Mu]"}], "]"}], "+", 
      RowBox[{"qq", "[", 
       RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], ")"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kmu3", "[", 
    RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qq", "[", 
       RowBox[{"X", ",", "\[Mu]"}], "]"}], "+", 
      RowBox[{"qq", "[", 
       RowBox[{"Y", ",", "\[Mu]"}], "]"}], "+", 
      RowBox[{"qq", "[", 
       RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], ")"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kmu4", "[", 
    RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "W_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"qq", "[", 
       RowBox[{"X", ",", "\[Mu]"}], "]"}], "+", 
      RowBox[{"qq", "[", 
       RowBox[{"Y", ",", "\[Mu]"}], "]"}], "+", 
      RowBox[{"qq", "[", 
       RowBox[{"Z", ",", "\[Mu]"}], "]"}], "+", 
      RowBox[{"qq", "[", 
       RowBox[{"W", ",", "\[Mu]"}], "]"}]}], ")"}], "//", "Expand"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.978528257250984*^9, 3.978528404552454*^9}, {
  3.9785285121686707`*^9, 3.978528556466425*^9}, {3.984636154549262*^9, 
  3.984636164087069*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"bbe9c8b8-0548-4286-9931-5767646bd738"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Energy", " ", "times", " ", "I"}], ",", "  ", 
   SubscriptBox["Ik", 
    RowBox[{
     RowBox[{
      SubscriptBox["P", "1"], "..."}], 
     SubscriptBox["P", "a"]}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.988277375762785*^9, 3.988277494872995*^9}, {
  3.988281181006998*^9, 3.988281183131009*^9}, {3.988450662421687*^9, 
  3.988450675797377*^9}},ExpressionUUID->"14a0404a-c635-4923-a8fc-\
2517ad8ada9f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kz1", "[", "X_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "I", ")"}], " ", 
     RowBox[{"qqs", "[", "X", "]"}]}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kz2", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "I", ")"}], " ", 
      RowBox[{"qqs", "[", "X", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "Y", "]"}]}]}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kz3", "[", 
    RowBox[{"X_", ",", "Y_", ",", "Z_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "I", ")"}], " ", 
      RowBox[{"qqs", "[", "X", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "Y", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "Z", "]"}]}]}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kz4", "[", 
    RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "W_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "I", ")"}], " ", 
      RowBox[{"qqs", "[", "X", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "Y", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "Z", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "W", "]"}]}]}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kz5", "[", 
    RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "W_", ",", "L_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "I", ")"}], " ", 
      RowBox[{"qqs", "[", "X", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "Y", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "Z", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "W", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "L", "]"}]}]}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kz6", "[", 
    RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "W_", ",", "L_", ",", "R_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", "I", ")"}], " ", 
      RowBox[{"qqs", "[", "X", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "Y", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "Z", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "W", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "L", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", "I", ")"}], 
      RowBox[{"qqs", "[", "R", "]"}]}]}], "//", "Expand"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.9785285761187677`*^9, 3.978528577716539*^9}, {
  3.978528611848239*^9, 3.978528715536209*^9}, {3.978536260342278*^9, 
  3.9785362710857773`*^9}, {3.9815271344465857`*^9, 3.9815271546371927`*^9}, {
  3.9846361677756777`*^9, 3.984636181529118*^9}, {3.9846389599852552`*^9, 
  3.984638998566044*^9}, {3.987850484456481*^9, 3.987850492234556*^9}, {
  3.987858931320169*^9, 3.98785895220212*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"1418eac6-e02a-4a0f-83e5-bf9abf36d93e"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"ff74e56e-70f0-41ad-9edb-\
4c962e5183db"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"24ac7d18-49ad-44f6-b8d6-\
7f8ef6cfc7d1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Perturbiner", " ", "for", " ", "Yang"}], "-", 
    RowBox[{"Mills", " ", "flat", " ", "space", " ", "theory"}]}], ",", " ", 
   RowBox[{"ordered", " ", "Amplitudes"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.988277351403266*^9, 3.988277370093281*^9}, {
  3.988279010912429*^9, 3.988279036593089*^9}, {3.988279880247612*^9, 
  3.988279886173214*^9}, {3.988301442834614*^9, 3.988301443142881*^9}, {
  3.988365425500598*^9, 3.988365442674594*^9}, {3.989059582523732*^9, 
  3.989059594186761*^9}},ExpressionUUID->"9c27cbf0-f5e1-4291-a8f7-\
1e4f7ee78c0a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"C1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"x_", ",", "z_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"y_", ",", "x_"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"x_", ",", "z_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"y_", ",", "x_"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"z_", ",", "x_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"z_", ",", "x_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"y", ",", "z"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["k", "a_"], "[", "x_", "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       SubscriptBox["k", "a"], "[", "y", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["k", "a_"], "[", "x_", "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"y_", ",", "x_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       SubscriptBox["k", "a"], "[", "y", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], 
       RowBox[{
        SubscriptBox["k", "a_"], "[", "x_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       SubscriptBox["k", "a"], "[", "y", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"y_", ",", "x_"}], "]"}], 
       RowBox[{
        SubscriptBox["k", "a_"], "[", "x_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       SubscriptBox["k", "a"], "[", "y", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["e", "a_"], "[", "x_", "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       SubscriptBox["e", "a"], "[", "y", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["e", "a_"], "[", "x_", "]"}], 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"y_", ",", "x_"}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       SubscriptBox["e", "a"], "[", "y", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], 
       RowBox[{
        SubscriptBox["e", "a_"], "[", "x_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       SubscriptBox["e", "a"], "[", "y", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]", "[", 
        RowBox[{"y_", ",", "x_"}], "]"}], 
       RowBox[{
        SubscriptBox["e", "a_"], "[", "x_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       SubscriptBox["e", "a"], "[", "y", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["k", "b_"], "[", "x_", "]"}], 
       RowBox[{
        SubscriptBox["k", "c_"], "[", "x_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"Sort", "[", 
       RowBox[{
        SubscriptBox["k", "b"], "\[CenterDot]", 
        SubscriptBox["k", "c"]}], "]"}]}], " ", ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{
        SubscriptBox["k", "x_"], "[", "y_", "]"}], "2"], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["k", 
         RowBox[{"{", "x", "}"}]], ")"}], "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["e", "b_"], "[", "x_", "]"}], 
       RowBox[{
        SubscriptBox["e", "c_"], "[", "x_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"ep", "[", 
       RowBox[{
        RowBox[{"{", "b", "}"}], ",", 
        RowBox[{"{", "c", "}"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["e", "b_"], "[", "x_", "]"}], 
       RowBox[{
        SubscriptBox["k", "c_"], "[", "x_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{"epk", "[", 
       RowBox[{
        RowBox[{"{", "b", "}"}], ",", 
        RowBox[{"{", "c", "}"}]}], "]"}]}], ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["e", "b_"], "[", "x_", "]"}], ")"}], "2"], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["e", "b"], ")"}], "2"]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Dot", " ", "product", " ", "and", " ", 
    RowBox[{"contractions", "."}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9013094853585978`*^9, 3.901309526208222*^9}, {
   3.9013213814730873`*^9, 3.9013213887812433`*^9}, {3.9013257688701363`*^9, 
   3.901325906548048*^9}, {3.901326046088003*^9, 3.901326046571303*^9}, {
   3.902243786937704*^9, 3.902243787208304*^9}, {3.9022438330187187`*^9, 
   3.902243833785665*^9}, {3.902243929247327*^9, 3.902244061856172*^9}, {
   3.902244132452149*^9, 3.9022441345609627`*^9}, 3.902244167344344*^9, {
   3.902244354512135*^9, 3.902244431370214*^9}, {3.902244472859666*^9, 
   3.902244564922038*^9}, {3.902245784372445*^9, 3.9022459613377733`*^9}, {
   3.902246942748116*^9, 3.902246967006999*^9}, {3.902262177030888*^9, 
   3.902262177871167*^9}, {3.902302336924531*^9, 3.902302349688506*^9}, {
   3.902302415819273*^9, 3.902302416108096*^9}, {3.902303830234667*^9, 
   3.902303843643165*^9}, {3.902309857700382*^9, 3.902309861397131*^9}, {
   3.902513328192327*^9, 3.902513353523838*^9}, {3.902513389183364*^9, 
   3.902513441968499*^9}, {3.9133899131193523`*^9, 3.913389925597886*^9}, {
   3.921690278611433*^9, 3.9216902890933647`*^9}, {3.9217564302318573`*^9, 
   3.921756451669574*^9}, {3.9622802680974293`*^9, 3.962280302333707*^9}, {
   3.9622815120834312`*^9, 3.9622815121494617`*^9}, {3.9622815436328163`*^9, 
   3.9622815750441837`*^9}, {3.962282892128601*^9, 3.9622829224562283`*^9}, {
   3.962294601237001*^9, 3.962294671647249*^9}, {3.962294719523802*^9, 
   3.962294815496228*^9}, {3.9622948689962063`*^9, 3.962294929710101*^9}, {
   3.962334416057926*^9, 3.962334484730878*^9}, 3.981434967889765*^9, {
   3.9814350346826963`*^9, 3.981435050278638*^9}, {3.981435116894435*^9, 
   3.981435156916522*^9}, {3.9814352099014187`*^9, 3.981435242733933*^9}, {
   3.981435453423908*^9, 3.9814354623029833`*^9}, {3.981435583515671*^9, 
   3.981435588004616*^9}, {3.981790739991529*^9, 3.981790749858995*^9}, {
   3.9817907944924793`*^9, 3.981790830828072*^9}, {3.9817908918268337`*^9, 
   3.98179089237884*^9}, {3.9883614038443127`*^9, 3.988361423012678*^9}, {
   3.988461558235677*^9, 3.988461559388097*^9}, {3.988461624182817*^9, 
   3.988461624511924*^9}, {3.988461658811883*^9, 3.9884617045277348`*^9}, {
   3.9884619631872807`*^9, 3.988461982950774*^9}, 3.988462097102962*^9, {
   3.988468480534606*^9, 3.9884684807988653`*^9}, {3.9884764427997713`*^9, 
   3.988476495304751*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"a7023c15-73db-40aa-a801-1cf888895910"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"C2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "b_"], "\[CenterDot]", 
       SubscriptBox["k", "c_"]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"(", 
        FractionBox["1", "2"], ")"}], 
       SubscriptBox["s", 
        RowBox[{"b", ",", "c"}]]}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Mandelstam", " ", "variables"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9884619921631927`*^9, 3.988462012288353*^9}, {
  3.9884621076399*^9, 3.988462134802826*^9}, {3.988462170021756*^9, 
  3.988462172001143*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"6c3162aa-a61f-4168-b785-20805632a0d6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Berends", "-", 
    RowBox[{"Giele", " ", "currents", " ", "for", " ", "pure", " ", "Yang"}], 
    "-", "Mills"}], ",", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["J", "a"], "\[Mu]"], " ", "is", " ", "the", " ", "single", 
     " ", "particle", " ", "polarization", " ", "vector"}], ")"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9018145155912647`*^9, 3.9018145195225353`*^9}, {
   3.901814832764793*^9, 3.9018148465076103`*^9}, {3.901815151014489*^9, 
   3.901815158378111*^9}, 3.9622538103581333`*^9, {3.962334531993578*^9, 
   3.962334588624741*^9}, {3.962335231216949*^9, 
   3.962335235003869*^9}},ExpressionUUID->"2caa865d-ca4c-440c-886e-\
3eac493dff20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{
     RowBox[{"{", "a_", "}"}], ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    SubscriptBox["e", "a"], "[", "\[Mu]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"A_", ",", "\[Mu]_", ",", "\[Nu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"qq", "[", 
      RowBox[{"A", ",", "\[Mu]"}], "]"}], 
     RowBox[{"J", "[", 
      RowBox[{"A", ",", "\[Nu]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"qq", "[", 
      RowBox[{"A", ",", "\[Nu]"}], "]"}], 
     RowBox[{"J", "[", 
      RowBox[{"A", ",", "\[Mu]"}], "]"}]}], "-", 
    RowBox[{"Expand", "[", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], 
       RowBox[{
        RowBox[{"Length", "[", "A", "]"}], "-", "1"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["Q", "A"], "=", 
         RowBox[{"Take", "[", 
          RowBox[{"A", ",", "i"}], "]"}]}], ";", 
        RowBox[{
         SubscriptBox["R", "A"], "=", 
         RowBox[{"Drop", "[", 
          RowBox[{"A", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"J", "[", 
            RowBox[{
             SubscriptBox["Q", "A"], ",", "\[Mu]"}], "]"}], " ", 
           RowBox[{"J", "[", 
            RowBox[{
             SubscriptBox["R", "A"], ",", "\[Nu]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"J", "[", 
            RowBox[{
             SubscriptBox["R", "A"], ",", "\[Mu]"}], "]"}], 
           RowBox[{"J", "[", 
            RowBox[{
             SubscriptBox["Q", "A"], ",", "\[Nu]"}], "]"}]}]}], ")"}]}], 
       "\[IndentingNewLine]", ")"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"J", "[", 
    RowBox[{"A_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"   ", 
            SubscriptBox["s", 
             RowBox[{"Sequence", "@@", 
              RowBox[{"Sort", "[", "A", "]"}]}]]}]], 
          RowBox[{"Expand", "[", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"i", "=", "1"}], 
             RowBox[{
              RowBox[{"Length", "[", "A", "]"}], "-", "1"}]], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["Q", "A"], "=", 
               RowBox[{"Take", "[", 
                RowBox[{"A", ",", "i"}], "]"}]}], ";", 
              RowBox[{
               SubscriptBox["R", "A"], "=", 
               RowBox[{"Drop", "[", 
                RowBox[{"A", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", " ", 
                    RowBox[{
                    RowBox[{"J", "[", 
                    RowBox[{
                    SubscriptBox["Q", "A"], ",", 
                    SubscriptBox["\[Nu]", "A"]}], "]"}], " ", 
                    RowBox[{"qq", "[", 
                    RowBox[{
                    SubscriptBox["R", "A"], ",", 
                    SubscriptBox["\[Nu]", "A"]}], "]"}]}], ")"}], 
                   RowBox[{"J", "[", 
                    RowBox[{
                    SubscriptBox["R", "A"], ",", "\[Mu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"J", "[", 
                    RowBox[{
                    SubscriptBox["Q", "A"], ",", 
                    SubscriptBox["\[Nu]", "A"]}], "]"}], " ", 
                   RowBox[{"F", "[", 
                    RowBox[{
                    SubscriptBox["R", "A"], ",", 
                    SubscriptBox["\[Nu]", "A"], ",", "\[Mu]"}], "]"}]}]}], 
                 ")"}], "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", " ", 
                    RowBox[{
                    RowBox[{"J", "[", 
                    RowBox[{
                    SubscriptBox["R", "A"], ",", 
                    SubscriptBox["\[Nu]", "A"]}], "]"}], " ", 
                    RowBox[{"qq", "[", 
                    RowBox[{
                    SubscriptBox["Q", "A"], ",", 
                    SubscriptBox["\[Nu]", "A"]}], "]"}]}], ")"}], 
                   RowBox[{"J", "[", 
                    RowBox[{
                    SubscriptBox["Q", "A"], ",", "\[Mu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"J", "[", 
                    RowBox[{
                    SubscriptBox["R", "A"], ",", 
                    SubscriptBox["\[Nu]", "A"]}], "]"}], " ", 
                   RowBox[{"F", "[", 
                    RowBox[{
                    SubscriptBox["Q", "A"], ",", 
                    SubscriptBox["\[Nu]", "A"], ",", "\[Mu]"}], "]"}]}]}], 
                 ")"}]}], ")"}]}], "\[IndentingNewLine]", ")"}]}], "]"}]}], 
         ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", "C2"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.863212616685631*^9, 3.863212653225431*^9}, {
   3.8632133037782507`*^9, 3.86321331287066*^9}, {3.8632143274046288`*^9, 
   3.863214330440528*^9}, 3.863214472149473*^9, {3.863214508454137*^9, 
   3.86321452042214*^9}, {3.86321456345469*^9, 3.863214623057331*^9}, {
   3.8632146796016083`*^9, 3.8632147897207336`*^9}, {3.86321577021388*^9, 
   3.863215847624577*^9}, {3.8632161137159977`*^9, 3.863216129913558*^9}, {
   3.863216169010169*^9, 3.863216232493637*^9}, {3.863216378361944*^9, 
   3.863216379973321*^9}, 3.863223695816989*^9, {3.8632245397638073`*^9, 
   3.863224573959628*^9}, {3.8632270969175997`*^9, 3.863227100233808*^9}, {
   3.863346880859284*^9, 3.8633468840971203`*^9}, {3.863805631015297*^9, 
   3.863805635705084*^9}, {3.86380566995183*^9, 3.863805670381332*^9}, 
   3.863805728802573*^9, {3.863805805298005*^9, 3.8638058237996483`*^9}, {
   3.8638058731226597`*^9, 3.863805907884643*^9}, {3.864318843722909*^9, 
   3.864318847186967*^9}, {3.864430620977622*^9, 3.864430647976808*^9}, 
   3.8644307594341908`*^9, {3.9609491886699247`*^9, 3.960949210387711*^9}, {
   3.962253764846397*^9, 3.962253766372102*^9}, {3.962262055817851*^9, 
   3.96226206186071*^9}, {3.962266842316372*^9, 3.962267098504944*^9}, {
   3.9622681454645348`*^9, 3.962268285783525*^9}, {3.96227853143262*^9, 
   3.962278644870225*^9}, {3.9622786849834547`*^9, 3.962278715864751*^9}, {
   3.962278819045684*^9, 3.962278820027732*^9}, {3.962283030598947*^9, 
   3.9622830410484753`*^9}, {3.962290110109416*^9, 3.962290110213537*^9}, 
   3.962290408128807*^9, {3.962291094428904*^9, 3.9622910945145082`*^9}, 
   3.962291134812768*^9, {3.962333927053245*^9, 3.96233392718218*^9}, {
   3.9623339748746767`*^9, 3.962333998494892*^9}, 3.981782826902913*^9, 
   3.981783114601603*^9, {3.988462190589512*^9, 3.9884621968996687`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"cc5cf665-2d4a-44b4-9a98-34f7728fa905"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Simple", " ", "Checkings"}], ",", " ", "three", ",", " ", "four", 
   ",", " ", 
   RowBox[{
    RowBox[{"five", " ", "and", " ", "Six"}], "-", 
    RowBox[{
    "point", " ", "flat", " ", "space", " ", "partial", " ", 
     "amplitudes"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9883653445507183`*^9, 3.988365360287956*^9}, {
  3.988365399675425*^9, 
  3.988365401485075*^9}},ExpressionUUID->"04998266-3b0f-48cf-8cd6-\
f0ac2cb1542e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A3YM", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["s", 
           RowBox[{"1", ",", "2"}]], 
          RowBox[{"J", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", "\[Mu]"}], "]"}], 
          RowBox[{"J", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", "\[Mu]"}], "]"}]}], ")"}], "//", 
        "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C2"}], "//", "Expand", 
   
   RowBox[{"(*", 
    RowBox[{"Three", "-", "point"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9882796790094757`*^9, 3.9882797103736134`*^9}, {
  3.9882797423135433`*^9, 3.988279744828405*^9}, {3.988280825266945*^9, 
  3.988280830951819*^9}, {3.988364587447103*^9, 3.9883646477576113`*^9}, {
  3.988364689767145*^9, 3.988364737422689*^9}, {3.988462201952118*^9, 
  3.988462204520372*^9}, {3.989049304899328*^9, 3.989049361666773*^9}, {
  3.9890500385003347`*^9, 3.9890500491039257`*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"bced7686-f649-4f8d-99cc-d7940eb237a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   RowBox[{"ek", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "]"}], " ", 
   RowBox[{"ek", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}], " ", 
   RowBox[{"ek", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"ee", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}], " ", 
   RowBox[{"ek", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.988279697363391*^9, 3.9882797120042143`*^9}, 
   3.988279748539991*^9, {3.9883646306338377`*^9, 3.9883646488767557`*^9}, {
   3.9883646811054783`*^9, 3.988364737965542*^9}, 3.988462227479257*^9, 
   3.988466859199678*^9, 3.988468530177413*^9, 3.988471540694058*^9, 
   3.988494216884055*^9, 3.988793950149623*^9, 3.988800899291382*^9, 
   3.988803655830854*^9, 3.9888841624510527`*^9, 3.989049274008978*^9, {
   3.989049349821027*^9, 3.9890493631293697`*^9}, 3.989050050898259*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"121a47de-b0ce-4ea7-aeb7-8e4f91a71d78"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A4YM", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["s", 
             RowBox[{"1", ",", "2", ",", "3"}]], 
            RowBox[{"J", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "\[Mu]"}], 
             "]"}], 
            RowBox[{"J", "[", 
             RowBox[{
              RowBox[{"{", "4", "}"}], ",", "\[Mu]"}], "]"}]}], ")"}], "//", 
          "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C2"}], "//", 
     "Expand"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Four", "-", "point"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9882796790094757`*^9, 3.9882797103736134`*^9}, {
   3.9882797423135433`*^9, 3.988279766843767*^9}, {3.988280827432148*^9, 
   3.9882808377393827`*^9}, {3.988365073903549*^9, 3.988365099546195*^9}, 
   3.988365146091898*^9, {3.988365229194248*^9, 3.988365231769628*^9}, {
   3.9884622130071087`*^9, 3.9884622343855753`*^9}, 3.988462701144161*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"42453eca-79a2-402e-b11e-6e17743dbad8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A5YM", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["s", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], 
            RowBox[{"J", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
              "\[Mu]"}], "]"}], 
            RowBox[{"J", "[", 
             RowBox[{
              RowBox[{"{", "5", "}"}], ",", "\[Mu]"}], "]"}]}], ")"}], "//", 
          "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C2"}], "//", 
     "Expand"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Five", "-", "point"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9882796790094757`*^9, 3.9882797103736134`*^9}, {
   3.9882797423135433`*^9, 3.988279787956635*^9}, {3.988280843021618*^9, 
   3.988280871277157*^9}, {3.9883651713895597`*^9, 3.9883651777263603`*^9}, {
   3.988365211226081*^9, 3.988365217622838*^9}, {3.988365256146763*^9, 
   3.988365256234277*^9}, 3.988462215650251*^9, 3.988462497110711*^9, 
   3.988462695564671*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"607e3f45-cc1d-43fe-9df8-e6f43c640214"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A6YM", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["s", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]], 
            RowBox[{"J", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",",
               "\[Mu]"}], "]"}], 
            RowBox[{"J", "[", 
             RowBox[{
              RowBox[{"{", "6", "}"}], ",", "\[Mu]"}], "]"}]}], ")"}], "//", 
          "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C2"}], "//", 
     "Expand"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Six", "-", "point"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9882796790094757`*^9, 3.9882797103736134`*^9}, {
   3.9882797423135433`*^9, 3.988279787956635*^9}, {3.988279833860677*^9, 
   3.988279844217703*^9}, {3.988280873820595*^9, 3.988280877601246*^9}, {
   3.988365242733356*^9, 3.988365280721758*^9}, 3.988365317560256*^9, 
   3.988462218367416*^9, 3.988463079061837*^9, 3.98846314768721*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"8b573a42-275e-4dce-8a8c-bcffa0aa248b"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"85391e8d-8e13-464b-b037-\
798318d917fd"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"5e7bb344-9184-42bf-a89c-\
af2f84d57b9f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    StyleBox["Definition",
     FontSize->18], 
    StyleBox[" ",
     FontSize->18], 
    StyleBox["of",
     FontSize->18], 
    StyleBox["  ",
     FontSize->18], 
    SubscriptBox[
     StyleBox["A",
      FontFamily->"Felipa",
      FontSize->18,
      FontWeight->"Regular"], "2"], 
    RowBox[{
     StyleBox["(",
      FontSize->18], 
     RowBox[{
      SubscriptBox[
       StyleBox["P",
        FontSize->18], "1"], ",", 
      SubscriptBox[
       StyleBox["P",
        FontSize->18], "2"]}], 
     StyleBox[")",
      FontSize->18]}]}], 
   StyleBox[",",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   RowBox[{
    SubscriptBox[
     StyleBox["A",
      FontFamily->"Felipa",
      FontSize->18,
      FontWeight->"Regular"], "3"], 
    RowBox[{
     StyleBox["(",
      FontSize->18], 
     RowBox[{
      SubscriptBox[
       StyleBox["P",
        FontSize->18], "1"], ",", 
      SubscriptBox[
       StyleBox["P",
        FontSize->18], "2"], ",", 
      SubscriptBox[
       StyleBox["P",
        FontSize->18], "3"]}], 
     StyleBox[")",
      FontSize->18]}]}], 
   StyleBox[",",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox[
    RowBox[{
    "and", " ", "the", " ", "merge", " ", "porlarization", " ", "vector", " ", 
     SubscriptBox[
      StyleBox["A",
       FontFamily->"Felipa",
       FontSize->18,
       FontWeight->"Regular"], "1"], 
     RowBox[{"(", "P", ")"}]}],
    FontSize->18], 
   StyleBox[",",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox[
    RowBox[{
     RowBox[{"Eqs", ".", " ", 
      RowBox[{"(", "24", ")"}]}], " ", "and", " ", 
     RowBox[{"(", "26", ")"}]}],
    FontSize->18]}], "*)"}]], "Input",
 CellChangeTimes->{{3.988280344484454*^9, 3.988280390927277*^9}, {
  3.9883586638247967`*^9, 3.9883586762402277`*^9}, {3.9884515062988777`*^9, 
  3.988451527609867*^9}, {3.988451718796221*^9, 
  3.988451814809264*^9}},ExpressionUUID->"85e57293-96b3-4b14-8cec-\
92db4215df46"],

Cell[BoxData[
 RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}]], "Input",
 CellChangeTimes->{{3.979103223884886*^9, 
  3.979103237518443*^9}},ExpressionUUID->"56d48c81-7b1f-46ef-8568-\
4f8ddc906eb5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cAm2", "[", 
   RowBox[{"X_", ",", "Y_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"J", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", "\[Alpha]"}], "]"}], "//", 
        "Expand"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}], 
                    RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"cAz1", "[", "X", "]"}], 
                    RowBox[{"cAz1", "[", "Y", "]"}]}]}], ")"}], "//", 
                 "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], 
           "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}], 
                    RowBox[{"Kmu1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"cAz1", "[", "X", "]"}], 
                    RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", 
                 "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], 
           "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}], 
                    RowBox[{"Kmu1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"cAz1", "[", "Y", "]"}], 
                    RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", 
                 "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], 
           "/.", "C1"}], ")"}]}]}], "}"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"1", ",", "2"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"X", ",", "Y"}]]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["e", "1"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"cAm1", "[", 
        RowBox[{"X", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["e", "2"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"cAm1", "[", 
        RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"Kmu1", "[", 
        RowBox[{"X", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"Kmu1", "[", 
        RowBox[{"Y", ",", "\[Mu]"}], "]"}]}]}], "}"}]}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cAm3", "[", 
   RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "\[Alpha]"}], 
          "]"}], "//", "Expand"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "X", "]"}], 
                   RowBox[{"cAz1", "[", "Y", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "X", "]"}], 
                   RowBox[{"cAz1", "[", "Z", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Y", "]"}], 
                   RowBox[{"cAz1", "[", "Z", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "X", "]"}], 
                   RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "X", "]"}], 
                   RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Y", "]"}], 
                   RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Y", "]"}], 
                   RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Z", "]"}], 
                   RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Z", "]"}], 
                   RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
           ")"}]}]}], "}"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y", ",", "Z"}]]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["e", "1"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"cAm1", "[", 
        RowBox[{"X", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["e", "2"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"cAm1", "[", 
        RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["e", "3"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"cAm1", "[", 
        RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"Kmu1", "[", 
        RowBox[{"X", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"Kmu1", "[", 
        RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"Kmu1", "[", 
        RowBox[{"Z", ",", "\[Mu]"}], "]"}]}]}], "}"}]}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cAm4", "[", 
   RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "W_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"J", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
           "\[Alpha]"}], "]"}], "//", "Expand"}], ")"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "X", "]"}], 
                   RowBox[{"cAz1", "[", "Y", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "X", "]"}], 
                   RowBox[{"cAz1", "[", "Z", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"cAm1", "[", 
                    RowBox[{"W", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "X", "]"}], 
                   RowBox[{"cAz1", "[", "W", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Y", "]"}], 
                   RowBox[{"cAz1", "[", "Z", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"cAm1", "[", 
                    RowBox[{"W", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Y", "]"}], 
                   RowBox[{"cAz1", "[", "W", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"cAm1", "[", 
                    RowBox[{"W", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Z", "]"}], 
                   RowBox[{"cAz1", "[", "W", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "X", "]"}], 
                   RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "X", "]"}], 
                   RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"W", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "X", "]"}], 
                   RowBox[{"Kz1", "[", "W", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Y", "]"}], 
                   RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Y", "]"}], 
                   RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"W", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Y", "]"}], 
                   RowBox[{"Kz1", "[", "W", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Z", "]"}], 
                   RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Z", "]"}], 
                   RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"W", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "Z", "]"}], 
                   RowBox[{"Kz1", "[", "W", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"W", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"X", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "W", "]"}], 
                   RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"W", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"Y", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "W", "]"}], 
                   RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}],
          ",", 
         RowBox[{
          RowBox[{"ek", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"cAm1", "[", 
                    RowBox[{"W", ",", "\[Nu]"}], "]"}], 
                   RowBox[{"Kmu1", "[", 
                    RowBox[{"Z", ",", "\[Nu]"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"cAz1", "[", "W", "]"}], 
                   RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
           ")"}]}]}], "}"}]}], ")"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"3", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Z", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y", ",", "Z"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "3", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Z", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"2", ",", "3", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"Y", ",", "Z", ",", "W"}]]}], ",", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], "\[Rule]", 
        SubscriptBox["S", 
         RowBox[{"X", ",", "Y", ",", "Z", ",", "W"}]]}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["e", "1"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"cAm1", "[", 
        RowBox[{"X", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["e", "2"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"cAm1", "[", 
        RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["e", "3"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"cAm1", "[", 
        RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["e", "4"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"cAm1", "[", 
        RowBox[{"W", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "1"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"Kmu1", "[", 
        RowBox[{"X", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "2"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"Kmu1", "[", 
        RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "3"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"Kmu1", "[", 
        RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", "4"], "[", "\[Alpha]", "]"}], "\[Rule]", 
       RowBox[{"Kmu1", "[", 
        RowBox[{"W", ",", "\[Mu]"}], "]"}]}]}], "}"}]}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.988793900517047*^9, 3.9887939127695208`*^9}, {
   3.988794221768021*^9, 3.9887942793629217`*^9}, {3.988794314760026*^9, 
   3.988794420024383*^9}, {3.9887947430197906`*^9, 3.988794825513373*^9}, {
   3.9887948824593573`*^9, 3.9887948845479097`*^9}, 3.988794977891839*^9, 
   3.988795505513687*^9, {3.988803589756055*^9, 3.988803605257831*^9}, {
   3.9888136787158422`*^9, 3.988813723173346*^9}, {3.988816480316505*^9, 
   3.988816610396598*^9}, {3.9888170447867193`*^9, 3.9888170564617147`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"409ca7e4-4e80-4fa9-9d87-9b644e6e64b1"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"2e7cd8dd-5a9a-44fa-8aca-\
80cb08394d96"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Merge", " ", "porlarization", " ", "vector", " ", 
     SubscriptBox[
      StyleBox["A",
       FontFamily->"Felipa",
       FontSize->18,
       FontWeight->"Regular"], "1"], 
     RowBox[{"(", "P", ")"}]}], ",", " ", 
    RowBox[{"Equations", " ", 
     RowBox[{"(", 
      RowBox[{"26", "a"}], ")"}], " ", "and", " ", 
     RowBox[{"(", 
      RowBox[{"26", "b"}], ")"}]}]}], "*)"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.988465152897365*^9, 3.988465156621214*^9}, {
  3.98846519713278*^9, 
  3.988465209312706*^9}},ExpressionUUID->"383c8cb3-0eef-4dc2-a0f1-\
6ee633a83c50"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cAm1", "[", 
    RowBox[{"X_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "X", "]"}], "\[Equal]", "2"}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"cAm2", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"X", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"X", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", "\[Mu]"}], "]"}]}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Length", "[", "X", "]"}], "\[Equal]", "3"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"cAm2", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"X", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", "\[Mu]"}], 
          "]"}]}], "-", 
        RowBox[{"cAm2", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"X", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", "\[Mu]"}], "]"}], "-", 
        RowBox[{"cAm3", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", "\[Mu]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"cAm2", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"X", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"X", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"X", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", "\[Mu]"}], 
          "]"}]}], "-", 
        RowBox[{"cAm2", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"X", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"X", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", "\[Mu]"}], "]"}], "-", 
        RowBox[{"cAm2", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"X", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"X", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", "\[Mu]"}], "]"}], "-", 
        RowBox[{"cAm3", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"X", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", "\[Mu]"}], "]"}], "-", 
        RowBox[{"cAm3", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"X", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", "\[Mu]"}], "]"}], "-", 
        RowBox[{"cAm3", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"X", "[", 
             RowBox[{"[", "3", "]"}], "]"}], ",", 
            RowBox[{"X", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", "\[Mu]"}], "]"}], "-", 
        RowBox[{"cAm4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"X", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", "\[Mu]"}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cAz1", "[", "X_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "X", "]"}], "\[Equal]", "1"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"(", 
            FractionBox["I", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "I"}], ")"}], 
              RowBox[{"Kz1", "[", "X", "]"}]}]], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Kmu1", "[", 
                    RowBox[{"X", ",", 
                    SubscriptBox["\[Xi]", "X"]}], "]"}], 
                    RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", 
                    SubscriptBox["\[Xi]", "X"]}], "]"}]}], "//", "Expand"}], 
                  ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", 
             "C1"}], ")"}]}]}], "]"}], "//", "Expand"}], ")"}], "/.", "C1"}], 
     ")"}], "/.", "C1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cAm1", "[", 
    RowBox[{
     RowBox[{"{", "a_", "}"}], ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    SubscriptBox["e", "a"], "[", "\[Mu]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9791032022909527`*^9, 3.979103216535472*^9}, {
   3.97910343701502*^9, 3.979103471374743*^9}, {3.979108404843521*^9, 
   3.979108405702635*^9}, {3.979732950355342*^9, 3.979732969144928*^9}, {
   3.979735889120928*^9, 3.979735892845196*^9}, {3.979736719271551*^9, 
   3.97973672239869*^9}, 3.981015906712792*^9, 3.981015938226658*^9, {
   3.981016175482314*^9, 3.981016257095207*^9}, {3.988466080287435*^9, 
   3.988466116779811*^9}, {3.988466185395714*^9, 3.9884662536821823`*^9}, {
   3.9884663202025223`*^9, 3.988466322705202*^9}, {3.988466673078998*^9, 
   3.988466708452405*^9}, {3.9884668315634336`*^9, 3.988466838711035*^9}, {
   3.988468751131514*^9, 3.988468763963541*^9}, {3.988803349915248*^9, 
   3.988803555624421*^9}, {3.9888135839253607`*^9, 3.988813602807166*^9}, {
   3.988813637912409*^9, 3.988813643461968*^9}, {3.988816986191577*^9, 
   3.988817026064426*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"087cf26a-a13a-40a5-8913-c14493d2bd63"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"2c84d548-c7d9-433e-bcc2-\
918e4c7405f5"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"ca7bb452-3a97-4f01-a3c6-\
8d4eeb32341c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Defining", " ", "the", " ", "flat", " ", "space", " ", "Amplitudes", " ", 
    "with", " ", "merge", " ", "polarizations"}], ",", " ", 
   RowBox[{"Equation", " ", 
    RowBox[{"(", "27", ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9882806515954514`*^9, 3.9882806930666103`*^9}, {
  3.988280732055635*^9, 3.9882807386634903`*^9}, {3.988453490519142*^9, 
  3.988453492368432*^9}},
 FontSize->16,ExpressionUUID->"9a3cf4b2-3b96-482d-8805-ebbc3ce84f97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A3pYM", "[", 
   RowBox[{"X_", ",", "Y_", ",", "Z_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"A3YM", "//", "Expand"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Mu]"}], "]"}], 
                    RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"cAz1", "[", "X", "]"}], 
                    RowBox[{"cAz1", "[", "Y", "]"}]}]}], ")"}], "//", 
                   "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
              ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Mu]"}], "]"}], 
                    RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"cAz1", "[", "X", "]"}], 
                    RowBox[{"cAz1", "[", "Z", "]"}]}]}], ")"}], "//", 
                   "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
              ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Mu]"}], "]"}], 
                    RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"cAz1", "[", "Y", "]"}], 
                    RowBox[{"cAz1", "[", "Z", "]"}]}]}], ")"}], "//", 
                   "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
              ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Mu]"}], "]"}], 
                    RowBox[{"Kmu1", "[", 
                    RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"cAz1", "[", "X", "]"}], 
                    RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", 
                   "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
              ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"cAm1", "[", 
                    RowBox[{"X", ",", "\[Mu]"}], "]"}], 
                    RowBox[{"Kmu1", "[", 
                    RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"cAz1", "[", "X", "]"}], 
                    RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", 
                   "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
              ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Mu]"}], "]"}], 
                    RowBox[{"Kmu1", "[", 
                    RowBox[{"X", ",", "\[Mu]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"cAz1", "[", "Y", "]"}], 
                    RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", 
                   "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
              ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"cAm1", "[", 
                    RowBox[{"Y", ",", "\[Mu]"}], "]"}], 
                    RowBox[{"Kmu1", "[", 
                    RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"cAz1", "[", "Y", "]"}], 
                    RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", 
                   "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
              ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Mu]"}], "]"}], 
                    RowBox[{"Kmu1", "[", 
                    RowBox[{"X", ",", "\[Mu]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"cAz1", "[", "Z", "]"}], 
                    RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", 
                   "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
              ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"cAm1", "[", 
                    RowBox[{"Z", ",", "\[Mu]"}], "]"}], 
                    RowBox[{"Kmu1", "[", 
                    RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"cAz1", "[", "Z", "]"}], 
                    RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", 
                   "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
              ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}]}], "}"}]}], 
     ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"1", ",", "2"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"X", ",", "Y"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"1", ",", "3"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"X", ",", "Z"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"2", ",", "3"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"Y", ",", "Z"}]]}]}], "}"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9811710571789093`*^9, 3.981171061361004*^9}, {
   3.981171139350197*^9, 3.981171270341566*^9}, {3.981171310157281*^9, 
   3.981171356398685*^9}, {3.981171487589319*^9, 3.981171586016519*^9}, {
   3.9811716273644457`*^9, 3.981171641354697*^9}, {3.981172098206998*^9, 
   3.981172251704879*^9}, 3.981172316638316*^9, {3.981173080328761*^9, 
   3.9811732284510403`*^9}, {3.9811735547894163`*^9, 3.981173557395383*^9}, {
   3.98117359468426*^9, 3.981173629096826*^9}, {3.981441243098777*^9, 
   3.9814412435594683`*^9}, {3.981718522185215*^9, 3.981718526139469*^9}, {
   3.9817831311904993`*^9, 3.981783132385804*^9}, {3.985184965813718*^9, 
   3.9851849751141453`*^9}, {3.9883854118166037`*^9, 3.988385417376083*^9}, {
   3.988463246538514*^9, 3.988463300551416*^9}, {3.9884633461852837`*^9, 
   3.988463361614078*^9}, {3.988471689854101*^9, 3.988471758285884*^9}, {
   3.988816783345098*^9, 3.9888168444252996`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"8906ad81-bb88-4f11-836c-be4f941bbe1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A4pYM", "[", 
   RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "W_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"A4YM", "//", "Expand"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"cAz1", "[", "Y", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"cAz1", "[", "Z", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"cAz1", "[", "W", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Y", "]"}], 
                  RowBox[{"cAz1", "[", "Z", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Y", "]"}], 
                  RowBox[{"cAz1", "[", "W", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Z", "]"}], 
                  RowBox[{"cAz1", "[", "W", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Y", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Z", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"W", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"Kz1", "[", "W", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"X", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Y", "]"}], 
                  RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Z", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Y", "]"}], 
                  RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"W", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Y", "]"}], 
                  RowBox[{"Kz1", "[", "W", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"X", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Z", "]"}], 
                  RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Y", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Z", "]"}], 
                  RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"W", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Z", "]"}], 
                  RowBox[{"Kz1", "[", "W", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"X", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "W", "]"}], 
                  RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Y", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "W", "]"}], 
                  RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Alpha]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Z", ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "W", "]"}], 
                  RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}]}], "}"}]}], 
     ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"1", ",", "2"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"X", ",", "Y"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"1", ",", "3"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"X", ",", "Z"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"1", ",", "4"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"X", ",", "W"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"2", ",", "3"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"Y", ",", "Z"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"2", ",", "4"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"Y", ",", "W"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"3", ",", "4"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"Z", ",", "W"}]]}]}], "}"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9622677293201036`*^9, 3.9622678087581997`*^9}, {
   3.962267882330427*^9, 3.962267899273925*^9}, {3.9622679486965847`*^9, 
   3.962267961086622*^9}, {3.962278750532186*^9, 3.9622787816497583`*^9}, {
   3.9622788496453257`*^9, 3.962278875466106*^9}, {3.962279076120236*^9, 
   3.962279119176866*^9}, 3.962279221637842*^9, {3.9622793944831676`*^9, 
   3.962279423062779*^9}, {3.962279557223934*^9, 3.9622795627984133`*^9}, {
   3.962283060910697*^9, 3.9622830622239237`*^9}, {3.96228310062649*^9, 
   3.962283138059306*^9}, {3.96228841863558*^9, 3.9622884859818563`*^9}, {
   3.962290151075293*^9, 3.962290152257422*^9}, {3.96229087929814*^9, 
   3.962290880456637*^9}, {3.962291326683577*^9, 3.9622913469717283`*^9}, {
   3.962291386692587*^9, 3.962291391287346*^9}, {3.962291470093245*^9, 
   3.962291544125112*^9}, {3.962291596844166*^9, 3.9622915980073147`*^9}, {
   3.962291654074792*^9, 3.962291655418956*^9}, {3.962333836237906*^9, 
   3.962333915181019*^9}, {3.962334140165861*^9, 3.962334170235342*^9}, {
   3.9623342217461357`*^9, 3.962334221879108*^9}, {3.962334701085536*^9, 
   3.96233473809501*^9}, {3.962334779097417*^9, 3.96233480271061*^9}, {
   3.962341529721623*^9, 3.962341543735508*^9}, {3.971757206879942*^9, 
   3.9717572149231997`*^9}, {3.98143419243055*^9, 3.9814342620702457`*^9}, {
   3.981434297273304*^9, 3.981434337596726*^9}, {3.9814343838231287`*^9, 
   3.981434453925354*^9}, {3.9814346307011747`*^9, 3.9814346786929817`*^9}, 
   3.9814348740035686`*^9, {3.981435288582775*^9, 3.981435422013569*^9}, {
   3.9814363368679047`*^9, 3.9814363441001167`*^9}, {3.981718511797545*^9, 
   3.981718517019115*^9}, {3.9817293258951387`*^9, 3.9817293415726967`*^9}, {
   3.981729415760953*^9, 3.981729436918579*^9}, 3.981783140837533*^9, {
   3.9883854497640467`*^9, 3.988385450051244*^9}, {3.988463386205456*^9, 
   3.9884635027887793`*^9}, {3.988467959918867*^9, 3.988468143123135*^9}, {
   3.988468283215715*^9, 3.988468301483775*^9}, 3.988468560936987*^9, {
   3.988471243845656*^9, 3.9884715082220297`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"c81de8af-62e8-45cd-8e71-970418569ef3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A5pYM", "[", 
   RowBox[{"X_", ",", "Y_", ",", "Z_", ",", "W_", ",", "L_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"A5YM", "//", "Expand"}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"cAz1", "[", "Y", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"cAz1", "[", "Z", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"cAz1", "[", "W", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "5", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"L", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"cAz1", "[", "L", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Y", "]"}], 
                  RowBox[{"cAz1", "[", "Z", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Y", "]"}], 
                  RowBox[{"cAz1", "[", "W", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "5", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"L", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Y", "]"}], 
                  RowBox[{"cAz1", "[", "L", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Z", "]"}], 
                  RowBox[{"cAz1", "[", "W", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "5", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"L", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Z", "]"}], 
                  RowBox[{"cAz1", "[", "L", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ee", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", "5", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"cAm1", "[", 
                   RowBox[{"L", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "W", "]"}], 
                  RowBox[{"cAz1", "[", "L", "]"}]}]}], ")"}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
        ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"W", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"Kz1", "[", "W", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "5", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"X", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"L", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "X", "]"}], 
                  RowBox[{"Kz1", "[", "L", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"X", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Y", "]"}], 
                  RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Y", "]"}], 
                  RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"W", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Y", "]"}], 
                  RowBox[{"Kz1", "[", "W", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "2", "}"}], ",", 
           RowBox[{"{", "5", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Y", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"L", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Y", "]"}], 
                  RowBox[{"Kz1", "[", "L", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"X", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Z", "]"}], 
                  RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Z", "]"}], 
                  RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"W", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Z", "]"}], 
                  RowBox[{"Kz1", "[", "W", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "3", "}"}], ",", 
           RowBox[{"{", "5", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"Z", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"L", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "Z", "]"}], 
                  RowBox[{"Kz1", "[", "L", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"X", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "W", "]"}], 
                  RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "W", "]"}], 
                  RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "W", "]"}], 
                  RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", "5", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"W", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"L", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "W", "]"}], 
                  RowBox[{"Kz1", "[", "L", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"L", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"X", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "L", "]"}], 
                  RowBox[{"Kz1", "[", "X", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"L", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Y", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "L", "]"}], 
                  RowBox[{"Kz1", "[", "Y", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", 
           RowBox[{"{", "3", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"L", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "L", "]"}], 
                  RowBox[{"Kz1", "[", "Z", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], ",", 
        RowBox[{
         RowBox[{"ek", "[", 
          RowBox[{
           RowBox[{"{", "5", "}"}], ",", 
           RowBox[{"{", "4", "}"}]}], "]"}], "\[Rule]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"cAm1", "[", 
                   RowBox[{"L", ",", "\[Mu]"}], "]"}], 
                  RowBox[{"Kmu1", "[", 
                   RowBox[{"W", ",", "\[Mu]"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"cAz1", "[", "L", "]"}], 
                  RowBox[{"Kz1", "[", "W", "]"}]}]}], ")"}], "//", "Expand"}],
               ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}]}], "}"}]}], 
     ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"1", ",", "2"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"X", ",", "Y"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"1", ",", "3"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"X", ",", "Z"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"1", ",", "4"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"X", ",", "W"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"1", ",", "5"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"X", ",", "L"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"2", ",", "3"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"Y", ",", "Z"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"2", ",", "4"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"Y", ",", "W"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"2", ",", "5"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"Y", ",", "L"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"3", ",", "4"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"Z", ",", "W"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"3", ",", "5"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"Z", ",", "L"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"4", ",", "5"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"W", ",", "L"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"1", ",", "2", ",", "3"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"X", ",", "Y", ",", "Z"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"2", ",", "3", ",", "4"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"Y", ",", "Z", ",", "W"}]]}], ",", 
      RowBox[{
       SubscriptBox["s", 
        RowBox[{"3", ",", "4", ",", "5"}]], "\[Rule]", 
       SubscriptBox["S", 
        RowBox[{"Z", ",", "W", ",", "L"}]]}]}], "}"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.9817313271503277`*^9, 3.9817319630926447`*^9}, {
  3.981784378741447*^9, 3.981784380079978*^9}, {3.988385453687357*^9, 
  3.9883854540041857`*^9}, {3.9884635290997334`*^9, 3.98846373867323*^9}, {
  3.988471771694624*^9, 3.988471979107951*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"3164b5cb-18c0-471e-84ab-321f0b392ba8"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"668a1970-8cc2-4f3c-a5e7-\
255fd15f6a5c"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"4a1ac784-a52e-4a07-b96a-\
d0a81318ce52"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Boundary", " ", "Correlators"}], ",", " ", 
   RowBox[{"Equation", " ", 
    RowBox[{"(", "28", ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.987845510629451*^9, 3.987845544443576*^9}, {
  3.988280927480927*^9, 3.988280971090032*^9}, {3.98847436161053*^9, 
  3.988474363247621*^9}},
 FontSize->18,ExpressionUUID->"0a43348a-639a-4503-a48f-719a8f8b787c"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Four", "-", "Point"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.987845551226409*^9, 3.987845565020466*^9}, {
  3.98785104149457*^9, 3.987851048267975*^9}, {3.987853138962083*^9, 
  3.9878531456949883`*^9}},ExpressionUUID->"d828d240-49dc-411f-883e-\
48d100bdc546"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "3", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "4", "}"}]]}], ")"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"A4pYM", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], "]"}], "+", 
       RowBox[{"A4pYM", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}]}], "]"}], "+", 
       RowBox[{"A4pYM", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "]"}], "+", 
       RowBox[{"A4pYM", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "]"}]}], ")"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.978531748574975*^9, 3.97853179675583*^9}, {
   3.97853186362117*^9, 3.978531883268651*^9}, {3.978535720727004*^9, 
   3.978535750995843*^9}, {3.978536309240738*^9, 3.9785363945337467`*^9}, {
   3.978536537211364*^9, 3.9785365386717787`*^9}, {3.978537133326682*^9, 
   3.978537158889639*^9}, {3.9785372395092697`*^9, 3.978537242051351*^9}, 
   3.9811806650730257`*^9, {3.98118490608258*^9, 3.9811849689787292`*^9}, {
   3.9811850008714733`*^9, 3.981185029222044*^9}, {3.981441384811817*^9, 
   3.981441484496291*^9}, 3.981441792687848*^9, 3.9814420039677773`*^9, 
   3.9814471817769957`*^9, 3.9815237119474573`*^9, 3.9846395135649643`*^9, {
   3.9851889559583683`*^9, 3.985188956394815*^9}, {3.98846497190688*^9, 
   3.988465041838325*^9}, {3.988466466171959*^9, 3.9884664859665318`*^9}, {
   3.988466614249275*^9, 3.988466627518861*^9}, {3.988466942320579*^9, 
   3.988466970781756*^9}, 3.988467732711952*^9, {3.988472032235029*^9, 
   3.988472037327627*^9}, {3.9884720719483223`*^9, 3.9884720912788754`*^9}, 
   3.988472550502445*^9, {3.988472809724382*^9, 3.988472836297974*^9}, {
   3.988473103232559*^9, 3.988473110481958*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"0204efd1-9739-4453-b99e-044de2f20909"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"12", ",", "3", ",", "4"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"A3pYM", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "3", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "4", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A3pYM", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "4", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]]}], ")"}]], " ", "+", 
     FractionBox[
      RowBox[{"A3pYM", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]]}], ")"}]], " ", "+", 
     FractionBox[
      RowBox[{"A3pYM", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"4", ",", "1"}], "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "3", "}"}]]}], ")"}]]}], " ", "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.988472722841466*^9, 3.9884727996180058`*^9}, 
   3.9884728447110167`*^9, {3.988473122135475*^9, 3.988473126401586*^9}, 
   3.9884732693751993`*^9, {3.988473308410767*^9, 3.98847332012892*^9}, {
   3.9884733527395077`*^9, 3.988473361964658*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"d70a95e8-b8d2-4fdc-a253-ba138663be63"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "23", ",", "4"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"A3pYM", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "4", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A3pYM", "[", 
       RowBox[{
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", "3", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "4", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "3", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A3pYM", "[", 
       RowBox[{
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "1"}], "}"}], ",", 
        RowBox[{"{", "2", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "3", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"4", ",", "1"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]]}], ")"}]], "+", 
     FractionBox[
      RowBox[{"A3pYM", "[", 
       RowBox[{
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}], ",", 
        RowBox[{"{", "1", "}"}]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{"3", ",", "4"}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]]}], ")"}]]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.978531748574975*^9, 3.97853179675583*^9}, {
   3.97853186362117*^9, 3.978531883268651*^9}, {3.978535720727004*^9, 
   3.978535750995843*^9}, {3.978536309240738*^9, 3.9785363945337467`*^9}, {
   3.978536537211364*^9, 3.9785365386717787`*^9}, {3.978537133326682*^9, 
   3.978537158889639*^9}, {3.9785372395092697`*^9, 3.978537242051351*^9}, {
   3.9785927366373367`*^9, 3.9785928218719177`*^9}, {3.978594329455344*^9, 
   3.978594345815175*^9}, {3.978594396726981*^9, 3.9785944447250443`*^9}, {
   3.978614661745296*^9, 3.978614680500998*^9}, {3.9786965024416656`*^9, 
   3.978696520856591*^9}, 3.9787563415453653`*^9, {3.978756923068956*^9, 
   3.978756930102103*^9}, 3.9787569618218803`*^9, {3.978758028048664*^9, 
   3.978758043415998*^9}, 3.97886755262818*^9, {3.9796394746960363`*^9, 
   3.979639481904636*^9}, {3.97973507132577*^9, 3.979735074955298*^9}, {
   3.9811848928386917`*^9, 3.98118489728161*^9}, {3.9811849590279284`*^9, 
   3.9811850077993717`*^9}, {3.9814415007329082`*^9, 
   3.9814415117939167`*^9}, {3.981441623724824*^9, 3.9814417890885572`*^9}, {
   3.981442139477572*^9, 3.9814423477592773`*^9}, 3.981447265011198*^9, 
   3.981523719059396*^9, 3.9846395220526133`*^9, {3.985189055096785*^9, 
   3.985189079385518*^9}, {3.988472619946094*^9, 3.988472650814268*^9}, 
   3.988472708177021*^9, {3.988472950489162*^9, 3.9884729640248404`*^9}, {
   3.98847312424269*^9, 3.98847313135944*^9}, {3.9884731872526703`*^9, 
   3.988473257226027*^9}, {3.9884733708968573`*^9, 3.9884734080630836`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"0ff59afd-875d-4234-82ab-889e0e05301e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["c", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", "4"], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["a", 
         RowBox[{"12", ",", "3", ",", "4"}]], "+", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "23", ",", "4"}]]}], ")"}]}], "//", "Expand"}]}], 
   ";"}], " ", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Full", " ", "correlator"}], "*)"}],
   FontSize->14]}]], "Input",
 CellChangeTimes->{{3.9884737035093527`*^9, 3.988473744359379*^9}, {
  3.988473839233116*^9, 3.988473841547058*^9}, {3.988580610359436*^9, 
  3.988580630177061*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"c3bf2150-3383-4233-aeaf-c655359121b4"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Five", "-", "Point"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.987845551226409*^9, 3.987845565020466*^9}, {
  3.98785104149457*^9, 3.987851048267975*^9}, {3.987853138962083*^9, 
  3.9878531456949883`*^9}, {3.9884940491691217`*^9, 
  3.988494051329521*^9}},ExpressionUUID->"39918a77-80e7-4acb-81a8-\
513764a2cf3c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cp", "=", 
  RowBox[{"NestList", "[", 
   RowBox[{"RotateLeft", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", "4"}],
    "]"}], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Cyclic", " ", "Permutations"}], "*)"}],
   FontSize->14]}]], "Input",
 CellChangeTimes->{{3.9815284466808147`*^9, 3.981528451241757*^9}, {
   3.981530536043371*^9, 3.98153054660522*^9}, {3.9815307805761003`*^9, 
   3.981530784274502*^9}, {3.981531009634647*^9, 3.981531041339287*^9}, {
   3.981531103684533*^9, 3.981531149400407*^9}, 3.981531201882349*^9, {
   3.981531410661721*^9, 3.981531446973424*^9}, {3.988494068607169*^9, 
   3.9884940825530157`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"791607bc-4011-40de-b8ea-31f1379123fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "5", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.981530784809373*^9, 3.981531041718835*^9, {3.981531104653727*^9, 
   3.9815311502903852`*^9}, 3.981531203196397*^9, 3.98153141698778*^9, 
   3.9815314515822906`*^9, 3.981692087739497*^9, 3.981693555474453*^9, 
   3.981718565296152*^9, 3.981731006825307*^9, 3.98173206220403*^9, 
   3.981784917020514*^9, 3.98178502675529*^9, 3.988494154720253*^9, 
   3.988494248903207*^9, 3.988799966507646*^9, 3.9888010814236917`*^9, 
   3.98880369539075*^9, 3.9888841875180683`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"16f37888-e267-4a8a-b4c9-1e869507e1f1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], 
        RowBox[{"Kz5", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"{", "4", "}"}], ",", 
          RowBox[{"{", "5", "}"}]}], "]"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"A5pYM", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{"w", ",", "1", ",", "5"}], "}"}]}], "]"}], ")"}]}], "//", 
     "Expand"}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"d3fe2359-822b-45b5-ac2d-d556ee90bbdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"12", ",", "3", ",", "4", ",", "5"}]], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A4pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", "Expand"}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978531748574975*^9, 3.97853179675583*^9}, {
   3.97853186362117*^9, 3.978531883268651*^9}, {3.978535720727004*^9, 
   3.978535750995843*^9}, {3.978536309240738*^9, 3.9785363945337467`*^9}, {
   3.978536537211364*^9, 3.9785365386717787`*^9}, {3.978537133326682*^9, 
   3.978537158889639*^9}, {3.9785372395092697`*^9, 3.978537242051351*^9}, 
   3.9811806650730257`*^9, {3.98118490608258*^9, 3.9811849689787292`*^9}, {
   3.9811850008714733`*^9, 3.981185029222044*^9}, {3.981441384811817*^9, 
   3.981441484496291*^9}, 3.981441792687848*^9, 3.9814420039677773`*^9, 
   3.9814471817769957`*^9, 3.9815237119474573`*^9, {3.98152707923139*^9, 
   3.981527082755808*^9}, {3.9815279121029997`*^9, 3.981527921573412*^9}, {
   3.9815279588187304`*^9, 3.981527981374669*^9}, {3.9815280179350863`*^9, 
   3.981528028276183*^9}, {3.9815281460839252`*^9, 3.981528146177836*^9}, 
   3.981528422428307*^9, {3.981531676749331*^9, 3.981531704634448*^9}, 
   3.981531839469248*^9, {3.9815318698732023`*^9, 3.9815318699519997`*^9}, {
   3.981693778647149*^9, 3.9816937868900547`*^9}, {3.981693833682311*^9, 
   3.981693868920854*^9}, {3.9884942844290524`*^9, 3.9884943377349443`*^9}, {
   3.988494561418536*^9, 3.988494563482532*^9}, 3.988494685955792*^9, {
   3.988494846744182*^9, 3.9884948476886997`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"a2575cd2-5d4a-44f5-8bd9-310f0b2707f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "23", ",", "4", ",", "5"}]], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A4pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", "Expand"}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978531748574975*^9, 3.97853179675583*^9}, {
   3.97853186362117*^9, 3.978531883268651*^9}, {3.978535720727004*^9, 
   3.978535750995843*^9}, {3.978536309240738*^9, 3.9785363945337467`*^9}, {
   3.978536537211364*^9, 3.9785365386717787`*^9}, {3.978537133326682*^9, 
   3.978537158889639*^9}, {3.9785372395092697`*^9, 3.978537242051351*^9}, 
   3.9811806650730257`*^9, {3.98118490608258*^9, 3.9811849689787292`*^9}, {
   3.9811850008714733`*^9, 3.981185029222044*^9}, {3.981441384811817*^9, 
   3.981441484496291*^9}, 3.981441792687848*^9, 3.9814420039677773`*^9, 
   3.9814471817769957`*^9, 3.9815237119474573`*^9, {3.98152707923139*^9, 
   3.981527082755808*^9}, {3.9815279121029997`*^9, 3.981527921573412*^9}, {
   3.9815279588187304`*^9, 3.981527981374669*^9}, {3.9815280179350863`*^9, 
   3.981528028276183*^9}, {3.9815281460839252`*^9, 3.981528146177836*^9}, 
   3.9815284246650267`*^9, {3.98153171082896*^9, 3.981531764129119*^9}, {
   3.981531848224162*^9, 3.9815318773744907`*^9}, {3.98169392072276*^9, 
   3.981693949779883*^9}, {3.9884943664526033`*^9, 3.988494395186163*^9}, 
   3.988494426569702*^9, {3.9884944989971123`*^9, 3.988494499517432*^9}, {
   3.988494566530596*^9, 3.988494566957301*^9}, {3.9884948509273243`*^9, 
   3.9884948518359203`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"0c94ca60-9858-4cb4-9317-dbceb9ef250e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "2", ",", "34", ",", "5"}]], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A4pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", "Expand"}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978531748574975*^9, 3.97853179675583*^9}, {
   3.97853186362117*^9, 3.978531883268651*^9}, {3.978535720727004*^9, 
   3.978535750995843*^9}, {3.978536309240738*^9, 3.9785363945337467`*^9}, {
   3.978536537211364*^9, 3.9785365386717787`*^9}, {3.978537133326682*^9, 
   3.978537158889639*^9}, {3.9785372395092697`*^9, 3.978537242051351*^9}, 
   3.9811806650730257`*^9, {3.98118490608258*^9, 3.9811849689787292`*^9}, {
   3.9811850008714733`*^9, 3.981185029222044*^9}, {3.981441384811817*^9, 
   3.981441484496291*^9}, 3.981441792687848*^9, 3.9814420039677773`*^9, 
   3.9814471817769957`*^9, 3.9815237119474573`*^9, {3.98152707923139*^9, 
   3.981527082755808*^9}, {3.9815279121029997`*^9, 3.981527921573412*^9}, {
   3.9815279588187304`*^9, 3.981527981374669*^9}, {3.9815280179350863`*^9, 
   3.981528028276183*^9}, {3.9815281460839252`*^9, 3.981528146177836*^9}, 
   3.9815284246650267`*^9, {3.98153171082896*^9, 3.981531830208128*^9}, {
   3.981531881956847*^9, 3.981531882090464*^9}, {3.981693990274314*^9, 
   3.98169402317484*^9}, {3.988494442229659*^9, 3.988494502612412*^9}, {
   3.9884945702196417`*^9, 3.9884945706405487`*^9}, {3.988494854726777*^9, 
   3.988494855787778*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"225fff76-a60b-45b7-b202-79e84004b2c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"123", ",", "4", ",", "5"}]], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A3pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz3", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", "Expand"}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978531748574975*^9, 3.97853179675583*^9}, {
   3.97853186362117*^9, 3.978531883268651*^9}, {3.978535720727004*^9, 
   3.978535750995843*^9}, {3.978536309240738*^9, 3.9785363945337467`*^9}, {
   3.978536537211364*^9, 3.9785365386717787`*^9}, {3.978537133326682*^9, 
   3.978537158889639*^9}, {3.9785372395092697`*^9, 3.978537242051351*^9}, 
   3.9811806650730257`*^9, {3.98118490608258*^9, 3.9811849689787292`*^9}, {
   3.9811850008714733`*^9, 3.981185029222044*^9}, {3.981441384811817*^9, 
   3.981441484496291*^9}, 3.981441792687848*^9, 3.9814420039677773`*^9, 
   3.9814471817769957`*^9, 3.9815237119474573`*^9, {3.98152707923139*^9, 
   3.981527082755808*^9}, {3.9815279121029997`*^9, 3.981527921573412*^9}, {
   3.9815279588187304`*^9, 3.981527981374669*^9}, {3.9815280179350863`*^9, 
   3.981528028276183*^9}, {3.9815281460839252`*^9, 3.981528146177836*^9}, 
   3.981528422428307*^9, {3.981531676749331*^9, 3.981531704634448*^9}, 
   3.981531839469248*^9, {3.9815318698732023`*^9, 3.9815318699519997`*^9}, {
   3.981532007988408*^9, 3.981532037270008*^9}, {3.981694076204645*^9, 
   3.981694114441935*^9}, {3.988494720205924*^9, 3.988494764081839*^9}, {
   3.988494858867996*^9, 3.988494859770926*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"9bea8512-3402-42e7-bb75-10c15a2d2bc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "234", ",", "5"}]], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A3pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz3", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", "Expand"}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978531748574975*^9, 3.97853179675583*^9}, {
   3.97853186362117*^9, 3.978531883268651*^9}, {3.978535720727004*^9, 
   3.978535750995843*^9}, {3.978536309240738*^9, 3.9785363945337467`*^9}, {
   3.978536537211364*^9, 3.9785365386717787`*^9}, {3.978537133326682*^9, 
   3.978537158889639*^9}, {3.9785372395092697`*^9, 3.978537242051351*^9}, 
   3.9811806650730257`*^9, {3.98118490608258*^9, 3.9811849689787292`*^9}, {
   3.9811850008714733`*^9, 3.981185029222044*^9}, {3.981441384811817*^9, 
   3.981441484496291*^9}, 3.981441792687848*^9, 3.9814420039677773`*^9, 
   3.9814471817769957`*^9, 3.9815237119474573`*^9, {3.98152707923139*^9, 
   3.981527082755808*^9}, {3.9815279121029997`*^9, 3.981527921573412*^9}, {
   3.9815279588187304`*^9, 3.981527981374669*^9}, {3.9815280179350863`*^9, 
   3.981528028276183*^9}, {3.9815281460839252`*^9, 3.981528146177836*^9}, 
   3.981528422428307*^9, {3.981531676749331*^9, 3.981531704634448*^9}, 
   3.981531839469248*^9, {3.9815318698732023`*^9, 3.9815318699519997`*^9}, {
   3.981532007988408*^9, 3.981532084975122*^9}, {3.981694157453002*^9, 
   3.981694187703329*^9}, {3.988494822858664*^9, 3.9884948344319077`*^9}, {
   3.988494878030195*^9, 3.988494934086257*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"3228c3a1-5634-4ab3-bb1f-4d2d3774871e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"12", ",", "34", ",", "5"}]], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A3pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz3", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", "Expand"}], 
    ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978531748574975*^9, 3.97853179675583*^9}, {
   3.97853186362117*^9, 3.978531883268651*^9}, {3.978535720727004*^9, 
   3.978535750995843*^9}, {3.978536309240738*^9, 3.9785363945337467`*^9}, {
   3.978536537211364*^9, 3.9785365386717787`*^9}, {3.978537133326682*^9, 
   3.978537158889639*^9}, {3.9785372395092697`*^9, 3.978537242051351*^9}, 
   3.9811806650730257`*^9, {3.98118490608258*^9, 3.9811849689787292`*^9}, {
   3.9811850008714733`*^9, 3.981185029222044*^9}, {3.981441384811817*^9, 
   3.981441484496291*^9}, 3.981441792687848*^9, 3.9814420039677773`*^9, 
   3.9814471817769957`*^9, 3.9815237119474573`*^9, {3.98152707923139*^9, 
   3.981527082755808*^9}, {3.9815279121029997`*^9, 3.981527921573412*^9}, {
   3.9815279588187304`*^9, 3.981527981374669*^9}, {3.9815280179350863`*^9, 
   3.981528028276183*^9}, {3.9815281460839252`*^9, 3.981528146177836*^9}, 
   3.981528422428307*^9, {3.981531676749331*^9, 3.981531704634448*^9}, 
   3.981531839469248*^9, {3.9815318698732023`*^9, 3.9815318699519997`*^9}, {
   3.981532007988408*^9, 3.981532084975122*^9}, {3.981694157453002*^9, 
   3.981694187703329*^9}, {3.981784964578475*^9, 3.981784999630538*^9}, {
   3.988494951360709*^9, 3.988494987367968*^9}, 3.988495153933494*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"c473cf39-8878-40bb-a679-c0c1016f56e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["c", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["1", "5"], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["a", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["a", 
         RowBox[{"12", ",", "3", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "23", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "2", ",", "34", ",", "5"}]], "+", 
        SubscriptBox["a", 
         RowBox[{"123", ",", "4", ",", "5"}]], "+", 
        SubscriptBox["a", 
         RowBox[{"1", ",", "234", ",", "5"}]], "+", 
        SubscriptBox["a", 
         RowBox[{"12", ",", "34", ",", "5"}]]}], ")"}]}], "//", "Expand"}]}], 
   ";"}], " ", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Full", " ", "correlator"}], "*)"}],
   FontSize->14]}]], "Input",
 CellChangeTimes->{{3.9884951931970778`*^9, 3.988495263901299*^9}, {
  3.988495384492395*^9, 3.988495407604238*^9}, {3.98858062557421*^9, 
  3.988580625812642*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"1d0bd26e-0477-4783-9cf5-6930d2dd7dfd"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"a42429e0-6a38-48a2-be0d-\
3b31fb7bbd5d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Boundary", " ", "correlators", " ", "by", " ", "using", " ", "Feynman", " ",
     "Diagrams", " ", "in", " ", "the", " ", "axial", " ", "gauge"}], ",", 
   " ", 
   RowBox[{"see", " ", "arxiv", " ", "1810.12459"}], ",", " ", "1904.10043", ",",
    " ", 
   RowBox[{"and", " ", "2012.02059"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.978596496477347*^9, 3.978596530612756*^9}, {
  3.9884788411129007`*^9, 3.988478875859918*^9}, {3.988492623639865*^9, 
  3.9884926274139223`*^9}, {3.988579229682577*^9, 3.98857925358436*^9}, {
  3.988579406875309*^9, 3.988579440265184*^9}},
 FontSize->16,ExpressionUUID->"c2fc08da-0db0-44f2-996e-b16155b354cb"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Three", "-", 
   RowBox[{"Point", " ", "vertex"}]}], "*)"}]], "Input",ExpressionUUID->\
"2e8026c0-40e6-431d-976d-dd2429989976"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V3", "[", 
     RowBox[{
     "\[Mu]_", ",", "\[Nu]_", ",", "\[Rho]_", ",", "X_", ",", "Y_", ",", 
      "Z_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox["I", 
        SuperscriptBox[
         RowBox[{"(", "2", ")"}], 
         RowBox[{"1", "/", "2"}]]], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qq", "[", 
            RowBox[{"X", ",", "\[Rho]"}], "]"}], "-", 
           RowBox[{"qq", "[", 
            RowBox[{"Y", ",", "\[Rho]"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Nu]", ",", "\[Rho]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qq", "[", 
            RowBox[{"Y", ",", "\[Mu]"}], "]"}], "-", 
           RowBox[{"qq", "[", 
            RowBox[{"Z", ",", "\[Mu]"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Rho]", ",", "\[Mu]"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"qq", "[", 
            RowBox[{"Z", ",", "\[Nu]"}], "]"}], "-", 
           RowBox[{"qq", "[", 
            RowBox[{"X", ",", "\[Nu]"}], "]"}]}], ")"}]}]}], ")"}]}], "//", 
     "Expand"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.9785979353293467`*^9, 3.978597973448162*^9}, {
  3.978598186351881*^9, 3.9785982428643713`*^9}, {3.978598277083583*^9, 
  3.978598340946073*^9}, {3.978598886202867*^9, 3.978598926749221*^9}, {
  3.978598996939282*^9, 3.978599243440276*^9}, {3.978600030524382*^9, 
  3.978600158245205*^9}, {3.988478773639604*^9, 3.9884788209821167`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"a559d818-e070-4930-90c3-6f137d5935b2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Quartic", " ", "vertex"}], "*)"}]], "Input",
 CellChangeTimes->{{3.988478829031281*^9, 
  3.988478833584353*^9}},ExpressionUUID->"5e34dc75-dae7-49c8-b041-\
9157e9491c8f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V4", "[", 
    RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"I", " ", 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"i", ",", "k"}], "]"}], 
      RowBox[{"\[Delta]", "[", 
       RowBox[{"j", ",", "l"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       FractionBox["I", "2"], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"i", ",", "j"}], "]"}], 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"k", ",", "l"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"i", ",", "l"}], "]"}], 
         RowBox[{"\[Delta]", "[", 
          RowBox[{"j", ",", "k"}], "]"}]}]}], ")"}]}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[119]:=",ExpressionUUID->"72c451da-4d3d-497f-8d52-1c334ad889d3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Four", "-", 
   RowBox[{"Point", " ", "Boundary", " ", "correlator"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9884788910250683`*^9, 
  3.988478901090974*^9}},ExpressionUUID->"87b02245-3418-4e24-a132-\
a25ff0712c0f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"S", "-", "Channel"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9884789123389606`*^9, 
  3.988478915469356*^9}},ExpressionUUID->"07c9d32b-6759-4c63-ad6e-\
5bc824826354"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Channels1", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox["e", "1"], "[", "\[Mu]", "]"}], 
                RowBox[{
                 SubscriptBox["e", "2"], "[", "\[Nu]", "]"}], 
                RowBox[{"V3", "[", 
                 RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", 
                  RowBox[{"{", "1", "}"}], ",", 
                  RowBox[{"{", "2", "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"-", "2"}]}], "}"}]}], "]"}], 
                RowBox[{"V3", "[", 
                 RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Rho]", ",", 
                  RowBox[{"{", "3", "}"}], ",", 
                  RowBox[{"{", "4", "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}]}], "]"}], 
                RowBox[{
                 SubscriptBox["e", "3"], "[", "\[Alpha]", "]"}], 
                RowBox[{
                 SubscriptBox["e", "4"], "[", "\[Beta]", "]"}]}], "//", 
               "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], "/.",
          "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.978600545736374*^9, 3.978600548453896*^9}, {
   3.978600579955381*^9, 3.9786007319526253`*^9}, {3.9786007651448097`*^9, 
   3.9786007692421913`*^9}, {3.978608999740533*^9, 3.978609047805118*^9}, 
   3.978609121765768*^9, 3.978616759959525*^9, {3.9786677592748833`*^9, 
   3.978667773979787*^9}, 3.981437468272429*^9, {3.988476277996668*^9, 
   3.9884763102973948`*^9}, {3.9884763418016777`*^9, 
   3.9884763521464033`*^9}, {3.988476536654859*^9, 3.9884765552470427`*^9}, 
   3.988476606872266*^9, {3.988476726743803*^9, 3.988476728862121*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"ab532261-fc42-4387-931f-2e8591a492b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Channels2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox["e", "1"], "[", "\[Mu]", "]"}], 
                 RowBox[{
                  SubscriptBox["e", "2"], "[", "\[Nu]", "]"}], 
                 RowBox[{"V3", "[", 
                  RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", 
                   RowBox[{"{", "1", "}"}], ",", 
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"-", "2"}]}], "}"}]}], "]"}], 
                 RowBox[{"V3", "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Kappa]", ",", 
                   RowBox[{"{", "3", "}"}], ",", 
                   RowBox[{"{", "4", "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"-", "4"}]}], "}"}]}], "]"}], 
                 RowBox[{
                  SubscriptBox["e", "3"], "[", "\[Alpha]", "]"}], 
                 RowBox[{
                  SubscriptBox["e", "4"], "[", "\[Beta]", "]"}], 
                 RowBox[{"qq", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}], ",", "\[Rho]"}], "]"}], 
                 RowBox[{"qq", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "3"}], ",", 
                    RowBox[{"-", "4"}]}], "}"}], ",", "\[Kappa]"}], "]"}], 
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", 
                    RowBox[{"{", "1", "}"}]], "+", 
                    SubscriptBox["k", 
                    RowBox[{"{", "2", "}"}]], "+", 
                    SubscriptBox["k", 
                    RowBox[{"{", "3", "}"}]], "+", 
                    SubscriptBox["k", 
                    RowBox[{"{", "4", "}"}]], "+", 
                    SubscriptBox["k", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]]}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", 
                    RowBox[{"{", "1", "}"}]], "+", 
                    SubscriptBox["k", 
                    RowBox[{"{", "2", "}"}]]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", 
                    RowBox[{"{", "3", "}"}]], "+", 
                    SubscriptBox["k", 
                    RowBox[{"{", "4", "}"}]]}], ")"}], 
                    SubscriptBox["k", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]]}]], ")"}]}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], "/.",
           "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", 
    "C1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978600545736374*^9, 3.978600548453896*^9}, {
   3.978600579955381*^9, 3.9786007319526253`*^9}, {3.9786007651448097`*^9, 
   3.9786007692421913`*^9}, {3.978605644296878*^9, 3.978605717502349*^9}, {
   3.978606348306183*^9, 3.9786064274748173`*^9}, {3.978607145762113*^9, 
   3.978607172132997*^9}, {3.978607203265126*^9, 3.97860731425698*^9}, {
   3.978608747407254*^9, 3.978608853646593*^9}, {3.978608912722273*^9, 
   3.978608988759473*^9}, {3.9786090928727407`*^9, 3.978609130813386*^9}, 
   3.9786168219035273`*^9, {3.978667723041101*^9, 3.978667741908483*^9}, {
   3.97868140003211*^9, 3.978681420424348*^9}, 3.9814374745134363`*^9, {
   3.988476618236417*^9, 3.9884767380997963`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"97cbaa3f-99a2-4d7d-9ce8-6272e4205a03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SChannel", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Channels1", "+", "Channels2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "1", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "2", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "3", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "4", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]]}], ")"}]}]]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.978609200167395*^9, 3.978609341361937*^9}, {
   3.978669217269724*^9, 3.978669218570229*^9}, {3.9786752701164293`*^9, 
   3.9786752708631477`*^9}, 3.978676954365766*^9, {3.9786827530209293`*^9, 
   3.9786827546612787`*^9}, {3.978682920366754*^9, 3.978682920469503*^9}, {
   3.978692656267357*^9, 3.978692656361021*^9}, 3.981447934698454*^9, 
   3.9815236974584103`*^9, {3.988476764911828*^9, 3.988476810376199*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"5452bc10-daa2-469b-b99e-b658dc845c30"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"T", "-", "Channel"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9884789123389606`*^9, 
  3.98847892631071*^9}},ExpressionUUID->"0a0c5e8d-162d-4c83-871b-\
1c7cba6ce881"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Channelt1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                SubscriptBox["e", "2"], "[", "\[Mu]", "]"}], 
               RowBox[{
                SubscriptBox["e", "3"], "[", "\[Nu]", "]"}], 
               RowBox[{"V3", "[", 
                RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", 
                 RowBox[{"{", "2", "}"}], ",", 
                 RowBox[{"{", "3", "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "2"}], ",", 
                   RowBox[{"-", "3"}]}], "}"}]}], "]"}], 
               RowBox[{"V3", "[", 
                RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Rho]", ",", 
                 RowBox[{"{", "4", "}"}], ",", 
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"2", ",", "3"}], "}"}]}], "]"}], 
               RowBox[{
                SubscriptBox["e", "4"], "[", "\[Alpha]", "]"}], 
               RowBox[{
                SubscriptBox["e", "1"], "[", "\[Beta]", "]"}]}], "//", 
              "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], "/.",
         "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978600545736374*^9, 3.978600548453896*^9}, {
   3.978600579955381*^9, 3.9786007319526253`*^9}, {3.9786007651448097`*^9, 
   3.9786007692421913`*^9}, {3.978608999740533*^9, 3.978609047805118*^9}, 
   3.978609121765768*^9, {3.9786094500540867`*^9, 3.9786094501483173`*^9}, {
   3.978613834993178*^9, 3.978613909403501*^9}, {3.9786141424831*^9, 
   3.9786141462218447`*^9}, {3.9786688754097*^9, 3.9786688825901337`*^9}, 
   3.981437479956312*^9, {3.988476845424128*^9, 3.988476848303792*^9}, {
   3.988476899599656*^9, 3.988476933791991*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"c1ed9e8c-1eb0-4761-94de-fefa9e0911de"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Channelt2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  SubscriptBox["e", "2"], "[", "\[Mu]", "]"}], 
                 RowBox[{
                  SubscriptBox["e", "3"], "[", "\[Nu]", "]"}], 
                 RowBox[{"V3", "[", 
                  RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", 
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"{", "3", "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "2"}], ",", 
                    RowBox[{"-", "3"}]}], "}"}]}], "]"}], 
                 RowBox[{"V3", "[", 
                  RowBox[{"\[Alpha]", ",", "\[Beta]", ",", "\[Kappa]", ",", 
                   RowBox[{"{", "4", "}"}], ",", 
                   RowBox[{"{", "1", "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "4"}], ",", 
                    RowBox[{"-", "1"}]}], "}"}]}], "]"}], 
                 RowBox[{
                  SubscriptBox["e", "4"], "[", "\[Alpha]", "]"}], 
                 RowBox[{
                  SubscriptBox["e", "1"], "[", "\[Beta]", "]"}], 
                 RowBox[{"qq", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}], ",", "\[Rho]"}], "]"}], 
                 RowBox[{"qq", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "4"}], ",", 
                    RowBox[{"-", "1"}]}], "}"}], ",", "\[Kappa]"}], "]"}], 
                 RowBox[{"(", 
                  FractionBox[
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", 
                    RowBox[{"{", "2", "}"}]], "+", 
                    SubscriptBox["k", 
                    RowBox[{"{", "3", "}"}]], "+", 
                    SubscriptBox["k", 
                    RowBox[{"{", "4", "}"}]], "+", 
                    SubscriptBox["k", 
                    RowBox[{"{", "1", "}"}]], "+", 
                    SubscriptBox["k", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}]]}], ")"}], 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", 
                    RowBox[{"{", "2", "}"}]], "+", 
                    SubscriptBox["k", 
                    RowBox[{"{", "3", "}"}]]}], ")"}], 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["k", 
                    RowBox[{"{", "4", "}"}]], "+", 
                    SubscriptBox["k", 
                    RowBox[{"{", "1", "}"}]]}], ")"}], 
                    SubscriptBox["k", 
                    RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}]]}]], ")"}]}], "//", 
                "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], "/.",
           "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", 
    "C1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978600545736374*^9, 3.978600548453896*^9}, {
   3.978600579955381*^9, 3.9786007319526253`*^9}, {3.9786007651448097`*^9, 
   3.9786007692421913`*^9}, {3.978605644296878*^9, 3.978605717502349*^9}, {
   3.978606348306183*^9, 3.9786064274748173`*^9}, {3.978607145762113*^9, 
   3.978607172132997*^9}, {3.978607203265126*^9, 3.97860731425698*^9}, {
   3.978608747407254*^9, 3.978608853646593*^9}, {3.978608912722273*^9, 
   3.978608988759473*^9}, {3.9786090928727407`*^9, 3.978609130813386*^9}, {
   3.9786139228778467`*^9, 3.9786139230299873`*^9}, {3.978613996676753*^9, 
   3.978614161479184*^9}, {3.97866889088697*^9, 3.9786688927179728`*^9}, {
   3.978681471496806*^9, 3.978681482179565*^9}, 3.9814374844884033`*^9, {
   3.988476855495928*^9, 3.98847685708073*^9}, {3.988476951856246*^9, 
   3.9884769688279676`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"d1a96356-c3d8-4a60-aa8e-a8d963c7246b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TChannel", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Channelt1", "+", "Channelt2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "2", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "3", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}]]}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "4", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "1", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}]]}], ")"}]}]]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.978609200167395*^9, 3.978609341361937*^9}, {
   3.97861417702435*^9, 3.978614177108068*^9}, {3.978614208888413*^9, 
   3.978614276308029*^9}, {3.9786692324919558`*^9, 3.978669234011167*^9}, {
   3.978675288074815*^9, 3.9786752889115057`*^9}, 3.978676973925603*^9, 
   3.978682777598391*^9, 3.978682808019574*^9, {3.978682928983883*^9, 
   3.978682929151718*^9}, {3.978692680721751*^9, 3.978692680848774*^9}, {
   3.988476863011804*^9, 3.988476886826414*^9}, {3.988476973504875*^9, 
   3.9884769905240383`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"2951f609-bc21-457f-b6ec-8d959699e0af"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Contact", " ", "Term"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9884789123389606`*^9, 
  3.9884789398633337`*^9}},ExpressionUUID->"41564868-4858-49bf-a133-\
58c61fd5e8e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Contact", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "I"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"V4", "[", 
                RowBox[{
                "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Kappa]"}], 
                "]"}], 
               RowBox[{
                SubscriptBox["e", "1"], "[", "\[Mu]", "]"}], 
               RowBox[{
                SubscriptBox["e", "2"], "[", "\[Nu]", "]"}], 
               RowBox[{
                SubscriptBox["e", "3"], "[", "\[Rho]", "]"}], 
               RowBox[{
                SubscriptBox["e", "4"], "[", "\[Kappa]", "]"}]}], ")"}]}], "//",
             "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], "/.",
       "C1"}], ")"}], "/.", "C1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978614319254943*^9, 3.978614484932323*^9}, {
   3.978614606044096*^9, 3.978614612672534*^9}, 3.978669253710518*^9, {
   3.97867437798947*^9, 3.9786743800204487`*^9}, {3.9786770155819883`*^9, 
   3.978677016187088*^9}, 3.981437490858444*^9, {3.988477006546769*^9, 
   3.988477051054759*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"f38feb17-bb8d-4f0d-961f-b876cd21480f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Four", "-", 
   RowBox[{"Point", " ", "correlator"}]}], "*)"}]], "Input",
 CellChangeTimes->{3.988478955405768*^9},
 FontSize->16,ExpressionUUID->"3a224823-1a47-41ac-9a86-e2f8b5652132"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Et4", "=", 
    RowBox[{
     SubscriptBox["k", 
      RowBox[{"{", "1", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "2", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "3", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "4", "}"}]]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Total", " ", "Energy"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.988577141588891*^9, 3.98857722006819*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"38bce0a1-43a6-4711-90fe-a33a9e2b3df7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["Fey", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "2", ")"}], 
      RowBox[{"(", 
       FractionBox[
        RowBox[{"SChannel", "+", "TChannel", "+", "Contact"}], "Et4"], 
       ")"}]}], "//", "Expand"}]}], ";"}], " ", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Full", " ", "Boundary", " ", "Correlator"}], "*)"}],
   FontSize->14]}]], "Input",
 CellChangeTimes->{{3.988477066578521*^9, 3.988477122201494*^9}, {
   3.988477165646571*^9, 3.988477172420203*^9}, 3.988477318154396*^9, {
   3.9885771141814623`*^9, 3.9885771651732893`*^9}, {3.988577343885323*^9, 
   3.988577344126183*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"43e72b1d-71f1-454c-b8cb-1afac291c3a2"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"%%%%%", "  ", "Five"}], "-", 
   RowBox[{
   "point", " ", "Computation", " ", "by", " ", "using", " ", "the", " ", 
    "method", " ", "in", " ", "arxiv", " ", "1904.10043", "  ", "%%%%%%"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.981707303063945*^9, 3.981707314795053*^9}, {
  3.988548637651081*^9, 3.9885486518876753`*^9}, {3.988548709184429*^9, 
  3.9885487730542994`*^9}, {3.9885778629304*^9, 3.988577866563168*^9}},
 FontSize->16,ExpressionUUID->"6e154209-8eed-4028-95f0-c11e5df3612f"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Some", " ", "definitions"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.962119380713965*^9, 3.962119399915695*^9}, {
  3.962593223708062*^9, 3.962593232047752*^9}, {3.98849282843723*^9, 
  3.988492840054371*^9}, {3.9885489294580097`*^9, 
  3.988548932864025*^9}},ExpressionUUID->"5d66f1fc-4622-4819-9e23-\
ea0fa6509933"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Equation", " ", 
   RowBox[{"(", "2.4", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9885647539795713`*^9, 3.9885647558725567`*^9}, {
  3.988564818311453*^9, 3.98856482360743*^9}, {3.988566159380981*^9, 
  3.988566161443891*^9}},ExpressionUUID->"3e67bf9e-3e66-4c01-83ce-\
945113ab77a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]1mn", "[", 
    RowBox[{"\[Mu]_", ",", "\[Nu]_", ",", "A_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "I"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Delta]", "[", 
          RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"qq", "[", 
            RowBox[{"A", ",", "\[Mu]"}], "]"}], 
           RowBox[{"qq", "[", 
            RowBox[{"A", ",", "\[Nu]"}], "]"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"qq", "[", 
                  RowBox[{"A", ",", 
                   SubscriptBox["\[Sigma]", "A"]}], "]"}], 
                 RowBox[{"qq", "[", 
                  RowBox[{"A", ",", 
                   SubscriptBox["\[Sigma]", "A"]}], "]"}]}], "//", "Expand"}],
                ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]]}], ")"}]}], "//",
       "Expand"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["k", "x_"], "2"], "\[RuleDelayed]", 
       SuperscriptBox[
        SubscriptBox["k", 
         RowBox[{"Flatten", "[", 
          RowBox[{"{", "x", "}"}], "]"}]], "2"]}], ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["k", "x_"], "4"], "\[RuleDelayed]", 
       SuperscriptBox[
        SubscriptBox["k", 
         RowBox[{"Flatten", "[", 
          RowBox[{"{", "x", "}"}], "]"}]], "4"]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPi]2mn", "[", 
    RowBox[{"\[Mu]_", ",", "\[Nu]_", ",", "A_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "I"}], ")"}], 
       FractionBox[
        RowBox[{
         RowBox[{"qq", "[", 
          RowBox[{"A", ",", "\[Mu]"}], "]"}], 
         RowBox[{"qq", "[", 
          RowBox[{"A", ",", "\[Nu]"}], "]"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"qq", "[", 
                RowBox[{"A", ",", 
                 SubscriptBox["\[Sigma]", "A"]}], "]"}], 
               RowBox[{"qq", "[", 
                RowBox[{"A", ",", 
                 SubscriptBox["\[Sigma]", "A"]}], "]"}]}], "//", "Expand"}], 
             ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}]]}], "//", 
      "Expand"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["k", "x_"], "2"], "\[RuleDelayed]", 
       SuperscriptBox[
        SubscriptBox["k", 
         RowBox[{"Flatten", "[", 
          RowBox[{"{", "x", "}"}], "]"}]], "2"]}], ",", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["k", "x_"], "4"], "\[RuleDelayed]", 
       SuperscriptBox[
        SubscriptBox["k", 
         RowBox[{"Flatten", "[", 
          RowBox[{"{", "x", "}"}], "]"}]], "4"]}]}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9817073200116653`*^9, 3.981707509018948*^9}, {
   3.9817075507990923`*^9, 3.98170756744878*^9}, {3.981707627682836*^9, 
   3.981707668891794*^9}, {3.981710597246224*^9, 3.9817106032561207`*^9}, {
   3.981710639593731*^9, 3.981710688377913*^9}, {3.988548948783185*^9, 
   3.98854898467523*^9}, {3.988549021466173*^9, 3.988549034198493*^9}, {
   3.9885490827284946`*^9, 3.9885490917480497`*^9}, 3.9885494254142933`*^9, {
   3.988549456505706*^9, 3.988549463321344*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"2408abc0-0e3f-435b-bfff-fa111ec2b72b"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Equation", " ", "after", " ", 
    RowBox[{"(", "4.2", ")"}]}], ",", " ", 
   SuperscriptBox[
    StyleBox["M",
     FontFamily->"Felipa",
     FontSize->18,
     FontWeight->"Regular"], 
    RowBox[{"(", "mn", ")"}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9885647539795713`*^9, 3.9885647558725567`*^9}, {
  3.988564818311453*^9, 3.98856482360743*^9}, {3.988566159380981*^9, 
  3.988566161443891*^9}, {3.9885678823827877`*^9, 
  3.988567911394392*^9}},ExpressionUUID->"4aa9c71e-72a8-45b0-ae05-\
82442f1a8a44"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Et5", "=", 
    RowBox[{
     SubscriptBox["k", 
      RowBox[{"{", "1", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "2", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "3", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "4", "}"}]], "+", 
     SubscriptBox["k", 
      RowBox[{"{", "5", "}"}]]}]}], " ", ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Total", " ", "Energy"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.988551849230708*^9, 3.988551869976577*^9}, {
  3.988577207859387*^9, 3.9885772079972057`*^9}, {3.988577934339322*^9, 
  3.988577936624043*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"cf7b2653-e463-467e-b78c-a62a5250bacf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Sline", "=", 
    FractionBox["1", 
     RowBox[{"Et5", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "1", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "2", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "}"}]]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "3", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "4", "}"}]], "+", 
        SubscriptBox["k", 
         RowBox[{"{", "5", "}"}]]}], ")"}]}]]}], " ", ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Line", " ", "with", " ", "two", " ", "points"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.981708138226429*^9, 3.981708156191279*^9}, {
   3.9817084935410013`*^9, 3.9817085244051247`*^9}, 3.981714256159257*^9, {
   3.988567928384881*^9, 3.988567957547073*^9}, {3.988568005064788*^9, 
   3.988568011789976*^9}, 3.9885680702253027`*^9, {3.9885758690989037`*^9, 
   3.9885758797005672`*^9}, {3.988577927627275*^9, 3.988577952389803*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"61de1486-8802-4d3e-a577-433e9aa8c4f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mmn", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_", ",", "A_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalPi]1mn", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]", ",", "A"}], "]"}], "Sline"}], "+", 
    RowBox[{
     RowBox[{"\[CapitalPi]2mn", "[", 
      RowBox[{"\[Mu]", ",", "\[Nu]", ",", "A"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"Sline", "/.", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "}"}]], "\[Rule]", "0"}], "}"}]}], 
      ")"}]}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.981709034805812*^9, 3.981709046089209*^9}, {
   3.981709090700742*^9, 3.981709138289961*^9}, {3.98171427169623*^9, 
   3.9817142743711147`*^9}, {3.988568029659444*^9, 3.988568035664789*^9}, {
   3.988568099386183*^9, 3.9885681081908693`*^9}, 3.988570962552766*^9},
 CellLabel->
  "In[133]:=",ExpressionUUID->"8adea66c-9f67-4a0a-b91f-78e37f015dc3"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"Scalar", " ", "Diagram", " ", "12"}], "-", "3", "-", "45"}], ",",
    " ", 
   RowBox[{"Equation", " ", 
    RowBox[{"(", "4.4", ")"}]}], ",", " ", 
   SuperscriptBox[
    StyleBox["A",
     FontFamily->"Felipa",
     FontSize->18,
     FontWeight->"Regular"], 
    RowBox[{"(", "11", ")"}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9885647539795713`*^9, 3.9885647558725567`*^9}, {
   3.988566122291505*^9, 3.988566154919147*^9}, 
   3.988567705129323*^9},ExpressionUUID->"0c2d877e-1d64-4f9b-bf0a-\
4e4aa72d4c0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fs12s123", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{"  ", 
       RowBox[{"Et5", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "1", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "2", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "2", "}"}]}], "}"}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "3", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"{", "5", "}"}]}], "}"}]]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"{", "5", "}"}]}], "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "4", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "5", "}"}]]}], ")"}]}]}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "1", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "2", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "3", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"{", "5", "}"}]}], "}"}]]}], ")"}]], "+", 
       FractionBox["1", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", "2", "}"}]}], "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "3", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "4", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "5", "}"}]]}], ")"}]]}], ")"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9851910260185633`*^9, 3.985191141318678*^9}, {
   3.9851911713400393`*^9, 3.9851913310629883`*^9}, {3.98785863269481*^9, 
   3.987858641361024*^9}, {3.98785916730025*^9, 3.987859183009658*^9}, 
   3.988284113596691*^9, {3.988492016335801*^9, 3.988492023250145*^9}, {
   3.988564747782336*^9, 3.98856476812132*^9}, 3.9885709694720497`*^9, {
   3.988575955661124*^9, 3.988575962276615*^9}, 3.98857608340471*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"dc92ea5d-1268-4996-9f15-330c1e897d8b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Equations", " ", 
    RowBox[{"(", "4.3", ")"}], " ", "and", " ", 
    RowBox[{"(", "4.5", ")"}], " ", 
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"(", "1", ")"}]], 
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"(", "1", ")"}]], 
    SuperscriptBox[
     StyleBox["A",
      FontFamily->"Felipa",
      FontSize->18,
      FontWeight->"Regular"], 
     RowBox[{"(", "11", ")"}]]}], ",", " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"(", "1", ")"}]], 
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"(", "2", ")"}]], 
    SuperscriptBox[
     StyleBox["A",
      FontFamily->"Felipa",
      FontSize->18,
      FontWeight->"Regular"], 
     RowBox[{"(", "11", ")"}]]}], ",", " ", 
   RowBox[{
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"(", "2", ")"}]], 
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"(", "1", ")"}]], 
    SuperscriptBox[
     StyleBox["A",
      FontFamily->"Felipa",
      FontSize->18,
      FontWeight->"Regular"], 
     RowBox[{"(", "11", ")"}]]}], ",", " ", 
   RowBox[{"and", " ", 
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"(", "2", ")"}]], 
    SuperscriptBox["\[CapitalPi]", 
     RowBox[{"(", "2", ")"}]], 
    SuperscriptBox[
     StyleBox["A",
      FontFamily->"Felipa",
      FontSize->18,
      FontWeight->"Regular"], 
     RowBox[{"(", "11", ")"}]]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9885647539795713`*^9, 3.9885647558725567`*^9}, {
  3.988566122291505*^9, 3.988566154919147*^9}, {3.988566219136284*^9, 
  3.988566238577715*^9}, {3.988567595190413*^9, 3.988567679963173*^9}},
 FontSize->14,ExpressionUUID->"161d55b8-b878-4990-8def-b43ca707574f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M11", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_", ",", "\[Rho]_", ",", "\[Kappa]_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPi]1mn", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], 
    RowBox[{"\[CapitalPi]1mn", "[", 
     RowBox[{"\[Rho]", ",", "\[Kappa]", ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5"}], "}"}]}], "]"}], "fs12s123"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.981714796438287*^9, 3.98171482950042*^9}, {
   3.9817149258932858`*^9, 3.98171498191541*^9}, {3.981715056160057*^9, 
   3.981715117899725*^9}, {3.981715207827856*^9, 3.981715258542779*^9}, {
   3.988565958602207*^9, 3.988565962259359*^9}, 3.988565992826345*^9, {
   3.988566059813149*^9, 3.988566070234582*^9}, 3.988570948423455*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"d64fcbb7-1ddf-4554-b8bf-a10027d300fb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M12", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_", ",", "\[Rho]_", ",", "\[Kappa]_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPi]1mn", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], 
    RowBox[{"\[CapitalPi]2mn", "[", 
     RowBox[{"\[Rho]", ",", "\[Kappa]", ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5"}], "}"}]}], "]"}], 
    RowBox[{"(", 
     RowBox[{"fs12s123", "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "4", "}"}], ",", 
           RowBox[{"{", "5", "}"}]}], "}"}]], "\[Rule]", "0"}], "}"}]}], 
     ")"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.981714796438287*^9, 3.98171482950042*^9}, {
   3.9817149258932858`*^9, 3.98171498191541*^9}, {3.981715056160057*^9, 
   3.981715117899725*^9}, {3.981715207827856*^9, 3.981715260662827*^9}, {
   3.988565965127438*^9, 3.988565996683662*^9}, {3.9885660627577667`*^9, 
   3.988566072990954*^9}, 3.988570949893062*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"6fd21eba-90a1-4146-8358-0219be98bead"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M21", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_", ",", "\[Rho]_", ",", "\[Kappa]_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPi]2mn", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], 
    RowBox[{"\[CapitalPi]1mn", "[", 
     RowBox[{"\[Rho]", ",", "\[Kappa]", ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5"}], "}"}]}], "]"}], 
    RowBox[{"(", 
     RowBox[{"fs12s123", "/.", 
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "2", "}"}]}], "}"}]], "\[Rule]", "0"}], "}"}]}], 
     ")"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.981714796438287*^9, 3.98171482950042*^9}, {
   3.9817149258932858`*^9, 3.98171498191541*^9}, {3.981715056160057*^9, 
   3.981715117899725*^9}, {3.981715207827856*^9, 3.981715225729928*^9}, {
   3.9817152632051077`*^9, 3.981715264313691*^9}, {3.981715296839381*^9, 
   3.981715302179916*^9}, {3.988565974286092*^9, 3.9885660004031687`*^9}, {
   3.988566066858879*^9, 3.9885660748792553`*^9}, 3.9885709507280397`*^9},
 CellLabel->
  "In[137]:=",ExpressionUUID->"35e08784-23ae-4345-be22-6a15ebc6aefb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M22", "[", 
   RowBox[{"\[Mu]_", ",", "\[Nu]_", ",", "\[Rho]_", ",", "\[Kappa]_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPi]2mn", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}]}], "]"}], 
    RowBox[{"\[CapitalPi]2mn", "[", 
     RowBox[{"\[Rho]", ",", "\[Kappa]", ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "5"}], "}"}]}], "]"}], 
    RowBox[{"(", 
     RowBox[{"fs12s123", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "}"}]], "\[Rule]", "0"}], ",", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"{", "5", "}"}]}], "}"}]], "\[Rule]", "0"}]}], "}"}]}], 
     ")"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.981714796438287*^9, 3.98171482950042*^9}, {
   3.9817149258932858`*^9, 3.98171498191541*^9}, {3.981715056160057*^9, 
   3.981715117899725*^9}, {3.981715207827856*^9, 3.981715229116029*^9}, {
   3.981715268045244*^9, 3.981715268559287*^9}, 3.9817153102567453`*^9, {
   3.988565981406787*^9, 3.9885660039385347`*^9}, {3.988566076526569*^9, 
   3.9885660783123207`*^9}, 3.988570951630596*^9},
 CellLabel->
  "In[138]:=",ExpressionUUID->"6a2c1a80-af03-4f40-a0e8-37475dacaaab"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Contributions", " ", 
    SubscriptBox[
     StyleBox["M",
      FontFamily->"Felipa",
      FontSize->18,
      FontWeight->"Regular"], 
     RowBox[{"5", "a"}]], " ", "and", " ", 
    SubscriptBox[
     StyleBox["M",
      FontFamily->"Felipa",
      FontSize->18,
      FontWeight->"Regular"], 
     RowBox[{"5", "b"}]]}], ",", " ", 
   RowBox[{"Equations", " ", "after", " ", 
    RowBox[{"(", "4.5", ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9885647539795713`*^9, 3.9885647558725567`*^9}, {
  3.988566122291505*^9, 3.988566154919147*^9}, {3.988566219136284*^9, 
  3.988566238577715*^9}, {3.988567595190413*^9, 3.988567679963173*^9}, {
  3.988571621734056*^9, 3.9885716980782833`*^9}},
 FontSize->14,ExpressionUUID->"e0391d46-1029-426c-b99f-108912d92781"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M5a", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["e", "1"], "[", "\[Mu]", "]"}], 
                    RowBox[{
                    SubscriptBox["e", "2"], "[", "\[Nu]", "]"}], 
                    RowBox[{"V3", "[", 
                    RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", 
                    RowBox[{"{", "1", "}"}], ",", 
                    RowBox[{"{", "2", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"-", "2"}]}], "}"}]}], "]"}], 
                    RowBox[{"V3", "[", 
                    RowBox[{
                    "\[Beta]", ",", "\[Alpha]", ",", "\[Kappa]", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}], ",", 
                    RowBox[{"{", "3", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "5"}], "}"}]}], "]"}], 
                    RowBox[{
                    SubscriptBox["e", "3"], "[", "\[Alpha]", "]"}], 
                    RowBox[{"V3", "[", 
                    RowBox[{"\[Phi]", ",", "\[Psi]", ",", "\[Theta]", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "4"}], ",", 
                    RowBox[{"-", "5"}]}], "}"}], ",", 
                    RowBox[{"{", "4", "}"}], ",", 
                    RowBox[{"{", "5", "}"}]}], "]"}], 
                    RowBox[{
                    SubscriptBox["e", "4"], "[", "\[Psi]", "]"}], 
                    RowBox[{
                    SubscriptBox["e", "5"], "[", "\[Theta]", "]"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"M11", "[", 
                    RowBox[{
                    "\[Rho]", ",", "\[Beta]", ",", "\[Kappa]", ",", 
                    "\[Phi]"}], "]"}], "+", 
                    RowBox[{"M12", "[", 
                    RowBox[{
                    "\[Rho]", ",", "\[Beta]", ",", "\[Kappa]", ",", 
                    "\[Phi]"}], "]"}], "+", 
                    RowBox[{"M21", "[", 
                    RowBox[{
                    "\[Rho]", ",", "\[Beta]", ",", "\[Kappa]", ",", 
                    "\[Phi]"}], "]"}], "+", 
                    RowBox[{"M22", "[", 
                    RowBox[{
                    "\[Rho]", ",", "\[Beta]", ",", "\[Kappa]", ",", 
                    "\[Phi]"}], "]"}]}], ")"}]}], "//", "Expand"}], ")"}], "/.",
                     "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], 
                  "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
             ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
       ")"}], "/.", "C1"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["k", "x_"], "\[CenterDot]", 
        SubscriptBox["k", "y_"]}], "\[RuleDelayed]", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "x", "}"}]], "\[CenterDot]", 
        SubscriptBox["k", 
         RowBox[{"{", "y", "}"}]]}]}], ",", 
      RowBox[{
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{"a_", ",", "b_"}], "}"}]], "\[RuleDelayed]", 
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "a", "}"}], "]"}], ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "b", "}"}], "]"}]}], "}"}]]}], ",", 
      RowBox[{
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{"a_", ",", "b_", ",", "w_"}], "}"}]], "\[RuleDelayed]", 
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "a", "}"}], "]"}], ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "b", "}"}], "]"}], ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "w", "}"}], "]"}]}], "}"}]]}], ",", 
      RowBox[{
       RowBox[{"ek", "[", 
        RowBox[{"x_", ",", "x_"}], "]"}], "\[RuleDelayed]", "0"}]}], 
     "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.978600545736374*^9, 3.978600548453896*^9}, {
   3.978600579955381*^9, 3.9786007319526253`*^9}, {3.9786007651448097`*^9, 
   3.9786007692421913`*^9}, {3.978608999740533*^9, 3.978609047805118*^9}, 
   3.978609121765768*^9, 3.978616759959525*^9, {3.9786677592748833`*^9, 
   3.978667773979787*^9}, 3.981437468272429*^9, {3.9816529164339323`*^9, 
   3.981652919798764*^9}, {3.981652993497015*^9, 3.981653054389596*^9}, {
   3.98165308703312*^9, 3.9816531521249847`*^9}, {3.9816531821481752`*^9, 
   3.981653190965629*^9}, {3.981653331657961*^9, 3.981653420942999*^9}, {
   3.981653451011387*^9, 3.9816534764210987`*^9}, {3.981653508097341*^9, 
   3.981653510263451*^9}, {3.981653541002941*^9, 3.981653644193842*^9}, {
   3.98165369124901*^9, 3.9816537291394863`*^9}, {3.98165376988864*^9, 
   3.9816538282598333`*^9}, {3.981653902752317*^9, 3.981654010946154*^9}, {
   3.981654129457335*^9, 3.9816542129483356`*^9}, {3.981654273608469*^9, 
   3.981654290270771*^9}, {3.981654373723412*^9, 3.9816544142970953`*^9}, {
   3.9816544486611567`*^9, 3.98165447214917*^9}, 3.9816545134946404`*^9, {
   3.981654584691307*^9, 3.9816546110256023`*^9}, {3.981655123973893*^9, 
   3.981655126753478*^9}, {3.9816552801202507`*^9, 3.98165528392517*^9}, {
   3.981656174749049*^9, 3.981656210607123*^9}, 3.9816563073048267`*^9, {
   3.9817105632801113`*^9, 3.9817105710751877`*^9}, 3.981710758554977*^9, {
   3.9817108612160482`*^9, 3.981710864348216*^9}, 3.981711051862575*^9, {
   3.9817110879520607`*^9, 3.9817110880700893`*^9}, {3.981711726911916*^9, 
   3.9817117386657*^9}, {3.981715487935989*^9, 3.981715489776286*^9}, {
   3.981715673259844*^9, 3.981715745951172*^9}, 3.981715844046132*^9, {
   3.981716344986452*^9, 3.981716353554558*^9}, {3.981716387234391*^9, 
   3.981716391104711*^9}, 3.981717059561717*^9, {3.981717148474823*^9, 
   3.981717181663299*^9}, 3.981717561250197*^9, {3.98172060249714*^9, 
   3.981720628063846*^9}, 3.981775988374762*^9, 3.981776221735984*^9, {
   3.981780761369309*^9, 3.981780808884281*^9}, {3.988570577881031*^9, 
   3.988570606374082*^9}, {3.9885706569931927`*^9, 3.988570662769319*^9}, {
   3.988570724357698*^9, 3.9885707782230062`*^9}, {3.988570813341832*^9, 
   3.988570832339857*^9}, {3.988570910249913*^9, 3.9885709112823257`*^9}, {
   3.988571011005331*^9, 3.98857102605472*^9}, {3.988571073967152*^9, 
   3.988571117030031*^9}, {3.988571507399189*^9, 3.988571512848477*^9}, 
   3.9885715721774883`*^9, 3.988573749218149*^9, 3.988574519390665*^9, {
   3.988574970281921*^9, 3.98857499222729*^9}, {3.988575031617395*^9, 
   3.9885750653589973`*^9}, {3.9885752702248707`*^9, 3.988575292578331*^9}, {
   3.9885761977242413`*^9, 3.988576199514122*^9}, 3.988576316270743*^9, {
   3.9885769924997463`*^9, 3.98857701983243*^9}, {3.9885781083163233`*^9, 
   3.9885781285222807`*^9}, {3.988578230618945*^9, 3.988578231831007*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"65353df1-30a7-4ca3-bd58-e7b3f639c1e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M5b", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["e", "1"], "[", "\[Mu]", "]"}], 
                    RowBox[{
                    SubscriptBox["e", "2"], "[", "\[Nu]", "]"}], 
                    RowBox[{"V3", "[", 
                    RowBox[{"\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", 
                    RowBox[{"{", "1", "}"}], ",", 
                    RowBox[{"{", "2", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", 
                    RowBox[{"-", "2"}]}], "}"}]}], "]"}], 
                    RowBox[{"V4", "[", 
                    RowBox[{
                    "\[Alpha]", ",", "\[Psi]", ",", "\[Theta]", ",", 
                    "\[Kappa]"}], "]"}], 
                    RowBox[{
                    SubscriptBox["e", "3"], "[", "\[Alpha]", "]"}], 
                    RowBox[{
                    SubscriptBox["e", "4"], "[", "\[Psi]", "]"}], 
                    RowBox[{
                    SubscriptBox["e", "5"], "[", "\[Theta]", "]"}], 
                    RowBox[{"Mmn", "[", 
                    RowBox[{"\[Rho]", ",", "\[Kappa]", ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "//", 
                    "Expand"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], 
                 ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", 
            "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", "C1"}], ")"}], "/.", 
      "C1"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["k", "x_"], "\[CenterDot]", 
        SubscriptBox["k", "y_"]}], "\[RuleDelayed]", 
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "x", "}"}]], "\[CenterDot]", 
        SubscriptBox["k", 
         RowBox[{"{", "y", "}"}]]}]}], ",", 
      RowBox[{
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{"a_", ",", "b_"}], "}"}]], "\[RuleDelayed]", 
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "a", "}"}], "]"}], ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "b", "}"}], "]"}]}], "}"}]]}], ",", 
      RowBox[{
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{"a_", ",", "b_", ",", "w_"}], "}"}]], "\[RuleDelayed]", 
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "a", "}"}], "]"}], ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "b", "}"}], "]"}], ",", 
          RowBox[{"Flatten", "[", 
           RowBox[{"{", "w", "}"}], "]"}]}], "}"}]]}], ",", 
      RowBox[{
       RowBox[{"ek", "[", 
        RowBox[{"x_", ",", "x_"}], "]"}], "\[RuleDelayed]", "0"}]}], 
     "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.98170981060325*^9, 3.981709872882506*^9}, {
   3.981710013080751*^9, 3.9817100767272177`*^9}, {3.981711267255549*^9, 
   3.981711278173965*^9}, {3.981711327219351*^9, 3.981711352030108*^9}, {
   3.98171138219232*^9, 3.981711386805637*^9}, {3.981712089195425*^9, 
   3.981712091112946*^9}, 3.981712157025673*^9, 3.9817207052548447`*^9, {
   3.9817351047824373`*^9, 3.981735105265073*^9}, {3.988572146909523*^9, 
   3.988572244990746*^9}, 3.988572280988386*^9, {3.98857493071038*^9, 
   3.988574961255158*^9}, 3.988575082991866*^9, {3.988575302137725*^9, 
   3.988575320365597*^9}, {3.988576204078857*^9, 3.9885762060078287`*^9}, 
   3.9885763208381777`*^9, {3.988577010160018*^9, 3.988577015144494*^9}, {
   3.988578187000198*^9, 3.988578212177299*^9}, 3.9885782431350946`*^9},
 CellLabel->
  "In[140]:=",ExpressionUUID->"fb6f35d4-5f99-47c9-95a8-ad6d12127b56"],

Cell[BoxData[
 RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}]], "Input",
 CellChangeTimes->{{3.988577717919861*^9, 
  3.988577725821875*^9}},ExpressionUUID->"3359e55b-0c3b-4567-a97c-\
6070f2017660"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Diagram", ":", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"three", " ", "cubic", " ", "vertex"}], ")"}], " ", "12"}], "-",
      "3", "-", "45", " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "one", " ", "cubic", " ", "vertex", " ", "and", " ", "one", " ", 
        "quartic", " ", "vertex"}], ")"}], " ", "12"}], "-", "345"}]}], " ", 
   "*)"}],
  FontSize->14]], "Input",
 CellChangeTimes->{{3.988577512972151*^9, 3.988577604522295*^9}, {
  3.9885776524474583`*^9, 3.988577690665482*^9}, {3.988580901227323*^9, 
  3.988580906774982*^9}},ExpressionUUID->"45c9da54-7356-489a-bba2-\
bf2309052aea"],

Cell[BoxData[
 RowBox[{
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztXQd4VcW2zrNcAQWpCkiRjnTp2ADpSlPkihRFKRYeyANpNpQigoiUEHov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     "], {{0, 164.}, {159., 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJx9kL9LQlEUx7+aqVSQQy3RYNBgYBFaUW3qUEKBPJN+QMN9z+dT0Ovlvhfi
ELTVX9AUtDW7uTa0NxQF/QmtgUvJ61xfpRV1Luecz/3ecw+HM6PXtZIfgB2m
oLFGSkrWzEfoUuB2xeJmMcsd0zLlqu4jEX4vMCGqAaIad6S2kY7u7R9EQ88I
IkwniDVm2CKVy22p6s/83ToP6DW8m1e9fr//ayNF0zYov5HHDCEdwDdLnGs4
QjE5JiQNRXym2PL4QrHucatXs6NliG+II0aZFYnvieP6gG4NcK16ZHzMoKYf
M3khrzL5NBJIYhtpist/1C316jKoQ6AJiQoslOEgihQpAlWYxFlwGFhAnDiB
RfIVtd+fe+tr4gRY3wSGeF87PAVal8D4cV+L3QKTU8B1WjDJvrbp6wTsUjLh
8WgbGD533ZddIDQHdB9d97Xtut0r6v9EfzvveUdlvA==
       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> <|"XMP" -> <||>|>],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{92.50624999999984, Automatic},
   ImageSizeRaw->{159., 164.},
   PlotRange->{{0, 159.}, {0, 164.}}], " ", "+", " ", 
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztXQd4FcX2z98GqCBSFJAiTZDei6KIdBFRkCdSFKX4lEd5INWCUkQQqSG0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     "], {{0, 164.}, {160., 0}}, {0, 255},
     ColorFunction->RGBColor],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJx9kL9LQlEUx7+aqVSQQy3RYNBgYBFaUW3qUEKBPJN+QMN9z+dT0Ovlvhfi
ELTVX9AUtDW7uTa0NxQF/QmtgUvJ61xfpRV1Luecz/3ecw+HM6PXtZIfgB2m
oLFGSkrWzEfoUuB2xeJmMcsd0zLlqu4jEX4vMCGqAaIad6S2kY7u7R9EQ88I
IkwniDVm2CKVy22p6s/83ToP6DW8m1e9fr//ayNF0zYov5HHDCEdwDdLnGs4
QjE5JiQNRXym2PL4QrHucatXs6NliG+II0aZFYnvieP6gG4NcK16ZHzMoKYf
M3khrzL5NBJIYhtpist/1C316jKoQ6AJiQoslOEgihQpAlWYxFlwGFhAnDiB
RfIVtd+fe+tr4gRY3wSGeF87PAVal8D4cV+L3QKTU8B1WjDJvrbp6wTsUjLh
8WgbGD533ZddIDQHdB9d97Xtut0r6v9EfzvveUdlvA==
       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> <|"XMP" -> <||>|>],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{90.60000000000036, Automatic},
   ImageSizeRaw->{160., 164.},
   PlotRange->{{0, 160.}, {0, 164.}}]}]], "Input",
 CellChangeTimes->{
  3.989911241328038*^9, {3.98991133659517*^9, 
   3.989911364441702*^9}},ExpressionUUID->"aecd9f55-073f-4413-acfc-\
93070a29ecc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fey12345", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], 
       SqrtBox["2"], "I"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"M5a", "+", "M5b"}], ")"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.988572326934226*^9, 3.9885723601691*^9}, {
   3.98857239038972*^9, 3.988572395302456*^9}, 3.98857361867787*^9, 
   3.988574861318335*^9, 3.988575120940853*^9, {3.988576176863077*^9, 
   3.988576179900236*^9}, {3.9885763894305573`*^9, 3.988576389520619*^9}, {
   3.988576996558633*^9, 3.988577001299795*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"3a3b6aea-e5ab-4e46-b3fb-ab07b04b71c9"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "Permutations", "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.9885745435611753`*^9, 
  3.9885745463435793`*^9}},ExpressionUUID->"d9fe782c-4e73-4be6-a7f5-\
23ee795a9def"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fey23451", "=", 
   RowBox[{"(", 
    RowBox[{"Fey12345", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", "1", "}"}], "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "2", "}"}], "\[Rule]", 
        RowBox[{"{", "3", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "3", "}"}], "\[Rule]", 
        RowBox[{"{", "4", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "4", "}"}], "\[Rule]", 
        RowBox[{"{", "5", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "5", "}"}], "\[Rule]", 
        RowBox[{"{", "1", "}"}]}]}], "}"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816908891351757`*^9}, {
  3.981717796504129*^9, 3.981717816262126*^9}, {3.988574555069971*^9, 
  3.9885745662727413`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"02f3ffd8-398b-4059-a4b2-adf594490ada"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fey34512", "=", 
   RowBox[{"(", 
    RowBox[{"Fey23451", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", "1", "}"}], "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "2", "}"}], "\[Rule]", 
        RowBox[{"{", "3", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "3", "}"}], "\[Rule]", 
        RowBox[{"{", "4", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "4", "}"}], "\[Rule]", 
        RowBox[{"{", "5", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "5", "}"}], "\[Rule]", 
        RowBox[{"{", "1", "}"}]}]}], "}"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816909064655046`*^9}, {
  3.9817178200597057`*^9, 3.981717829305996*^9}, {3.988574573401287*^9, 
  3.9885745826446*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"0a722b0a-9078-4061-a432-c96bdb73c0c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fey45123", "=", 
   RowBox[{"(", 
    RowBox[{"Fey34512", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", "1", "}"}], "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "2", "}"}], "\[Rule]", 
        RowBox[{"{", "3", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "3", "}"}], "\[Rule]", 
        RowBox[{"{", "4", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "4", "}"}], "\[Rule]", 
        RowBox[{"{", "5", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "5", "}"}], "\[Rule]", 
        RowBox[{"{", "1", "}"}]}]}], "}"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816909064655046`*^9}, {
  3.981690946332076*^9, 3.981690957285041*^9}, {3.981717833131568*^9, 
  3.981717843510705*^9}, {3.988574589011814*^9, 3.9885745964537907`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"d18822e5-6792-4f2d-90be-4ea24f5bc43c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Fey51234", "=", 
   RowBox[{"(", 
    RowBox[{"Fey45123", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", "1", "}"}], "\[Rule]", 
        RowBox[{"{", "2", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "2", "}"}], "\[Rule]", 
        RowBox[{"{", "3", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "3", "}"}], "\[Rule]", 
        RowBox[{"{", "4", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "4", "}"}], "\[Rule]", 
        RowBox[{"{", "5", "}"}]}], ",", 
       RowBox[{
        RowBox[{"{", "5", "}"}], "\[Rule]", 
        RowBox[{"{", "1", "}"}]}]}], "}"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.981690832053154*^9, 3.9816909064655046`*^9}, {
  3.981690946332076*^9, 3.9816909816150723`*^9}, {3.981717850252857*^9, 
  3.981717858417889*^9}, {3.988574604265625*^9, 3.988574615766797*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"bfe888bf-523e-4aae-b851-0201bb216fe9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Full", " ", "Boundary", " ", "Correlator"}], "*)"}]], "Input",
 FontSize->14,ExpressionUUID->"21f3cb79-edbc-4bde-b5a4-c507b5ec1d28"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Fey", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "Fey12345", "+", "Fey23451", "+", "Fey34512", "+", "Fey45123", "+", 
      "Fey51234"}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "a_", "}"}], ",", 
          RowBox[{"{", "b_", "}"}]}], "}"}]], "\[RuleDelayed]", 
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]]}], ",", 
      RowBox[{
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "a_", "}"}], ",", 
          RowBox[{"{", "b_", "}"}], ",", 
          RowBox[{"{", "w_", "}"}]}], "}"}]], "\[RuleDelayed]", 
       SubscriptBox["k", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b", ",", "w"}], "}"}]]}], ",", 
      RowBox[{
       RowBox[{
        SubscriptBox["k", 
         RowBox[{"{", "x_", "}"}]], "\[CenterDot]", 
        SubscriptBox["k", 
         RowBox[{"{", "y_", "}"}]]}], "\[RuleDelayed]", 
       RowBox[{
        SubscriptBox["k", "x"], "\[CenterDot]", 
        SubscriptBox["k", "y"]}]}]}], "}"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9816910571610413`*^9, 3.9816910886184607`*^9}, 
   3.98169111995575*^9, {3.98171786553973*^9, 3.9817178758581247`*^9}, {
   3.988574642388919*^9, 3.988574694003435*^9}, {3.9885747409113073`*^9, 
   3.988574744758493*^9}, {3.988575144519869*^9, 3.988575198097466*^9}, 
   3.988575264520859*^9, {3.988578149987418*^9, 3.98857816879629*^9}, {
   3.9885782659516153`*^9, 3.988578274293211*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"fcef6f79-b76e-4576-8e03-ffadec846b75"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"788de96b-c7da-4ec3-9049-\
cd3e7a907e23"],

Cell[BoxData[
 RowBox[{
  StyleBox["(*",
   FontSize->16], 
  RowBox[{
   RowBox[{
    StyleBox["To",
     FontSize->16], 
    StyleBox[" ",
     FontSize->16], 
    StyleBox["compare",
     FontSize->16], 
    StyleBox[" ",
     FontSize->16], 
    SubscriptBox[
     StyleBox["c",
      FontSize->16], 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], 
    StyleBox[" ",
     FontSize->16], 
    StyleBox["with",
     FontSize->16], 
    StyleBox[" ",
     FontSize->16], 
    SubscriptBox[
     StyleBox["Fey",
      FontSize->16], 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]]}], " ", 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{"and", " ", 
     SubscriptBox[
      StyleBox["c",
       FontSize->16], 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]], " ", "with", " ", 
     SubscriptBox[
      StyleBox["Fey",
       FontSize->16], 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]]}],
    FontSize->16], 
   StyleBox[",",
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{"we", " ", "generate", " ", "numerical", " ", "random", " ", 
     RowBox[{"data", "."}]}],
    FontSize->16]}], 
  StyleBox["*)",
   FontSize->16]}]], "Input",
 CellChangeTimes->{{3.988287012325665*^9, 3.988287073343383*^9}, {
  3.988287217765579*^9, 3.9882872345511227`*^9}, {3.988287296880844*^9, 
  3.988287368375739*^9}, {3.988290095807269*^9, 3.988290097773428*^9}, {
  3.988492763731922*^9, 
  3.9884928129163933`*^9}},ExpressionUUID->"7deb9d85-57c9-4da3-996c-\
b37ace774fa0"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Numerical", " ", "Random", " ", "Kinematic", " ", "data"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.962119380713965*^9, 3.962119399915695*^9}, {
  3.962593223708062*^9, 3.962593232047752*^9}, {3.98849282843723*^9, 
  3.988492840054371*^9}},ExpressionUUID->"ec176096-003e-442a-abea-\
a22c7626f137"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"VecProduct", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{
         "a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
        RowBox[{"b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
        "+", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"c", "=", "2"}], "d4"], 
        RowBox[{
         RowBox[{"a", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}], 
         
         RowBox[{
         "b", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]}]}]}], 
      ")"}], "//", "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Dot", " ", "product", " ", "on", " ", "the", " ", "boundary", " ", "of", 
     " ", "vectors", " ", "a"}], ",", "b"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9785384654459553`*^9, 3.978538477852364*^9}, {
   3.978620475800774*^9, 3.978620476289546*^9}, 3.9786212968195868`*^9, {
   3.9786218361462584`*^9, 3.9786218371887693`*^9}, {3.978622798745678*^9, 
   3.978622805829562*^9}, {3.978707716457582*^9, 3.978707730611059*^9}, {
   3.987695112539749*^9, 3.987695155467697*^9}, {3.987695377047217*^9, 
   3.987695382748474*^9}, 3.988106771245287*^9, 3.988267049356882*^9, {
   3.988287514458706*^9, 3.988287538428852*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"3d4e523f-f1b7-4a81-8136-63dd719f1fb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DotProduct", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"a", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
       RowBox[{"b", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "-", 
      RowBox[{
       RowBox[{"a", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       RowBox[{"b", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
      "+", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"c", "=", "3"}], "4"], 
       RowBox[{
        RowBox[{"a", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}], 
        RowBox[{
        "b", "\[LeftDoubleBracket]", "c", "\[RightDoubleBracket]"}]}]}]}], "//",
      "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Full", " ", "dot", " ", "product"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.978515102789544*^9, 3.97851512444678*^9}, {
  3.97862038366142*^9, 3.9786204111277122`*^9}, {3.978622785296833*^9, 
  3.978622789231769*^9}, {3.978623090521892*^9, 3.978623111780356*^9}, {
  3.9786235645683527`*^9, 3.9786235851498013`*^9}, {3.978707956271769*^9, 
  3.978707968454934*^9}, {3.987695513937642*^9, 3.987695544132187*^9}, {
  3.988106785192358*^9, 3.988106785931758*^9}, {3.9882670605950403`*^9, 
  3.9882670611129103`*^9}, {3.988287555511396*^9, 3.9882875587863626`*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"d2fed4b1-2ba2-497f-8e5e-b1c6aa9a4455"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Four", "-", 
    RowBox[{"Point", " ", "data"}]}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.987845551226409*^9, 3.987845565020466*^9}, {
  3.98785104149457*^9, 3.987851048267975*^9}, {3.987853138962083*^9, 
  3.9878531619446*^9}, {3.987855469791177*^9, 3.9878554751666594`*^9}, {
  3.9884743073376417`*^9, 3.988474311643599*^9}, {3.988492845875401*^9, 
  3.9884928472293262`*^9}},ExpressionUUID->"2994b91b-43f6-4562-9846-\
8c216ad2a721"],

Cell[BoxData[
 RowBox[{"d4", "=."}]], "Input",
 CellChangeTimes->{{3.946463356327327*^9, 3.946463359327505*^9}, 
   3.962117914631118*^9, {3.962119757501183*^9, 3.9621197576664753`*^9}, {
   3.9785116403662148`*^9, 3.9785116404729977`*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"cb2733b7-35f2-4cfa-9a02-1d0a295b0e4d"],

Cell[BoxData[
 RowBox[{"n4", "=."}]], "Input",
 CellChangeTimes->{{3.955109072809781*^9, 3.9551090741264143`*^9}, 
   3.962117917655423*^9, {3.9621197601673803`*^9, 3.9621197602879667`*^9}, {
   3.978511642630816*^9, 3.978511642784309*^9}, {3.987855482587426*^9, 
   3.987855482686512*^9}, {3.988474229608266*^9, 3.9884742296815643`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"055c86f4-6bf6-417d-b718-978795dea511"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n4", "=", "4"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Number", " ", "of", " ", "external", " ", "particles"}], "  ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"d4", "=", "3"}], ";"}], "   ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Dimension", " ", "on", " ", "the", " ", "boundary"}], ",", " ", 
    RowBox[{"Signature", " ", 
     RowBox[{"(", 
      RowBox[{"-", "++"}], ")"}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.946534102021846*^9, 3.946534123700012*^9}, {
   3.94653481713603*^9, 3.9465348553807583`*^9}, {3.955101538603197*^9, 
   3.955101538665835*^9}, {3.9551038393735447`*^9, 3.955103846630384*^9}, {
   3.955104833892128*^9, 3.955104834050342*^9}, {3.9551060944371567`*^9, 
   3.9551060945959587`*^9}, {3.955106175557168*^9, 3.955106175638981*^9}, {
   3.962117921183524*^9, 3.9621179338853273`*^9}, {3.962118168588621*^9, 
   3.962118168688603*^9}, {3.962118202782012*^9, 3.962118202854125*^9}, {
   3.962119764523924*^9, 3.962119767145849*^9}, {3.978511644479175*^9, 
   3.9785116516243877`*^9}, {3.9786197659630823`*^9, 3.978619766089634*^9}, {
   3.978620204979312*^9, 3.9786202051088467`*^9}, {3.978620325548251*^9, 
   3.9786203257113647`*^9}, {3.987692919026885*^9, 3.987692925860593*^9}, {
   3.987693964704961*^9, 3.9876939655487328`*^9}, {3.9878554849460783`*^9, 
   3.987855486877651*^9}, 3.988288495119155*^9, {3.988301490211129*^9, 
   3.988301502512815*^9}, {3.9884742323396387`*^9, 3.9884742334985743`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"21140eb9-2aaf-4b08-b6a2-cd3cb6a5d91e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kn4", "=", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n4", ",", "d4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Kn4", "\[LeftDoubleBracket]", 
      RowBox[{"a", ",", 
       RowBox[{"d4", "-", "1"}]}], "\[RightDoubleBracket]"}], "=", 
     RowBox[{"Slot", "[", "a", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"n4", "-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kn4", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"n4", "-", "1"}], ",", "d4"}], "\[RightDoubleBracket]"}], "=", 
   RowBox[{"Slot", "[", "n4", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Kn4", "\[LeftDoubleBracket]", 
       RowBox[{"n4", ",", "a"}], "\[RightDoubleBracket]"}], "=", 
      RowBox[{"Slot", "[", 
       RowBox[{"n4", "+", "a"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "d4"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Kn4", "=", 
  RowBox[{
   RowBox[{"Kn4", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"NSolve", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"b", "=", "1"}], "n4"], 
            RowBox[{"Kn4", "\[LeftDoubleBracket]", 
             RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}]}], "\[Equal]",
            "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "d4"}], "}"}]}], "]"}], "]"}], "\[LeftDoubleBracket]",
        "1", "\[RightDoubleBracket]"}], "//", "Simplify"}], ")"}]}], "//", 
   "Rationalize"}]}]}], "Input",
 CellChangeTimes->{{3.6893582560114927`*^9, 3.6893587291981077`*^9}, {
   3.6893588210247707`*^9, 3.68935885196095*^9}, {3.6893589117945023`*^9, 
   3.6893589978227506`*^9}, {3.689359034200737*^9, 3.6893591743152337`*^9}, {
   3.6893592373649273`*^9, 3.6893592374911966`*^9}, {3.6893600066977453`*^9, 
   3.6893600827043486`*^9}, 3.689360136375123*^9, {3.6893602224027424`*^9, 
   3.689360240529587*^9}, {3.6893609110736876`*^9, 3.689360932072793*^9}, {
   3.6893610211357183`*^9, 3.6893610301854253`*^9}, {3.6893611911692123`*^9, 
   3.6893612168560677`*^9}, {3.6893613384558325`*^9, 
   3.6893614162004776`*^9}, {3.6893614858325596`*^9, 3.689361493223943*^9}, {
   3.6893620072340646`*^9, 3.6893620343803587`*^9}, 3.6893621273813767`*^9, 
   3.689362181577495*^9, {3.689366006250712*^9, 3.6893660260824757`*^9}, 
   3.6893665156911173`*^9, {3.6893666886752014`*^9, 3.689366690573552*^9}, {
   3.6893681714547663`*^9, 3.689368364577178*^9}, {3.689372006583537*^9, 
   3.6893720078884926`*^9}, {3.689372196457657*^9, 3.689372198818324*^9}, {
   3.689372246336135*^9, 3.6893722505391264`*^9}, {3.6893723311334667`*^9, 
   3.6893723831404743`*^9}, {3.689373698102572*^9, 3.689373703661519*^9}, {
   3.689373804441439*^9, 3.689373809052719*^9}, {3.6894277872203655`*^9, 
   3.6894277916266994`*^9}, {3.689430658251649*^9, 3.689430662470458*^9}, {
   3.6894365807445087`*^9, 3.689436585697705*^9}, {3.6894382124899783`*^9, 
   3.6894382186775656`*^9}, {3.6894472469679613`*^9, 3.689447251202754*^9}, {
   3.693911704028335*^9, 3.6939117129208436`*^9}, {3.9463927640516243`*^9, 
   3.946392764451601*^9}, {3.946396003109785*^9, 3.9463960037210627`*^9}, {
   3.946449197633238*^9, 3.946449197740604*^9}, 3.9464495418966093`*^9, {
   3.946449770268984*^9, 3.946449770377789*^9}, {3.94644980080018*^9, 
   3.9464498041948557`*^9}, {3.946449837755063*^9, 3.94644983936119*^9}, {
   3.946449875813299*^9, 3.946449900804379*^9}, {3.946450084014996*^9, 
   3.946450099637938*^9}, {3.946450133208016*^9, 3.946450196967494*^9}, {
   3.9464507571892548`*^9, 3.9464507597317963`*^9}, {3.946450795183737*^9, 
   3.946450825228477*^9}, {3.946462604008328*^9, 3.9464626046343327`*^9}, {
   3.9464626750974503`*^9, 3.9464626754762297`*^9}, {3.9464634234104033`*^9, 
   3.9464634267712507`*^9}, {3.946463724948791*^9, 3.94646372638556*^9}, {
   3.946463991867741*^9, 3.9464640115092154`*^9}, {3.946465243919976*^9, 
   3.9464652439955397`*^9}, {3.946533969796671*^9, 3.946534010934462*^9}, {
   3.946534080346692*^9, 3.946534093293187*^9}, {3.962117941854548*^9, 
   3.9621179601507483`*^9}, {3.96211800473153*^9, 3.9621180584996223`*^9}, {
   3.962119773296752*^9, 3.962119824156931*^9}, {3.962160268928213*^9, 
   3.9621603083527527`*^9}, {3.962279878535658*^9, 3.962279884936366*^9}, {
   3.962280030727363*^9, 3.962280048073431*^9}, {3.978511654272868*^9, 
   3.9785117149435596`*^9}, 3.978512624412195*^9, {3.978512821891424*^9, 
   3.978512836989975*^9}, {3.978512878638239*^9, 3.9785129175263042`*^9}, {
   3.97851347748528*^9, 3.9785135256053133`*^9}, {3.978513558904056*^9, 
   3.9785135590035753`*^9}, {3.9785137963479433`*^9, 3.978513818018696*^9}, {
   3.978538425162237*^9, 3.978538446847464*^9}, {3.97861984875673*^9, 
   3.9786198742852707`*^9}, {3.978620080727819*^9, 3.978620102595203*^9}, {
   3.978620266449757*^9, 3.978620314226962*^9}, 3.978620357145659*^9, {
   3.9786214367615843`*^9, 3.978621444450761*^9}, {3.978621729629574*^9, 
   3.978621761302247*^9}, {3.987855492937612*^9, 3.9878555596303368`*^9}, {
   3.9884742377949047`*^9, 3.988474289151799*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"95c1df40-3103-4ff9-86b3-e9d868933e75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "21"}], ",", 
     RowBox[{
      RowBox[{"-", "#2"}], "-", "#3", "-", "#6"}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", "#2", ",", 
     RowBox[{"-", "41"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", "#3", ",", 
     RowBox[{"36", "-", "#7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "118"}], ",", "#6", ",", "#7"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9786217549248753`*^9, 3.9786218225986843`*^9}, 
   3.978621932205288*^9, 3.98769424959813*^9, {3.987694365738266*^9, 
   3.987694394895214*^9}, 3.987695435484868*^9, 3.987697044297081*^9, 
   3.987855589499074*^9, 3.987855639995695*^9, 3.987859442031427*^9, 
   3.988106829206181*^9, 3.9881088971383553`*^9, 3.98827342278545*^9, 
   3.988287419206601*^9, 3.988287891296598*^9, 3.988450835971496*^9, 
   3.988474394284841*^9, 3.988800103647715*^9, 3.988801168756809*^9, 
   3.98880378402169*^9, 3.9888842629610367`*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"37df5b42-b8df-46fd-b988-2d4f96d02aa7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Four", " ", "random", " ", "momentum", " ", "vectors", " ", "on", " ", 
   "the", " ", "boundary"}], "*)"}]], "Input",
 CellChangeTimes->{{3.988474454043097*^9, 
  3.988474456378667*^9}},ExpressionUUID->"603bf0ea-ab8c-432c-8443-\
6763947e0973"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kn4", "=", 
  RowBox[{
   RowBox[{"Kn4", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"#2", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#3", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#6", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#7", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}]}], "}"}]}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.978622389019315*^9, 3.978622544930007*^9}, {
   3.9786234463901377`*^9, 3.97862344816473*^9}, {3.9787078059336557`*^9, 
   3.9787078772635813`*^9}, {3.987693992140765*^9, 3.987694233953371*^9}, {
   3.987694305873683*^9, 3.98769434656316*^9}, {3.987694451663678*^9, 
   3.987694486549419*^9}, {3.987696489316648*^9, 3.9876964945458307`*^9}, {
   3.987855564096628*^9, 3.987855566839381*^9}, {3.9878556117400723`*^9, 
   3.987855636358384*^9}, {3.987859420387722*^9, 3.987859438502738*^9}, {
   3.988287447464548*^9, 3.988287471844623*^9}, 3.988287810891279*^9, {
   3.9884742985727053`*^9, 3.988474300787582*^9}, {3.988474401894929*^9, 
   3.988474411633554*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"dd1df164-e56d-4bc1-b577-d325b8158af2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "21"}], ",", 
     RowBox[{"-", 
      FractionBox["15764", "12825"]}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"42", ",", 
     FractionBox["11", "27"], ",", 
     RowBox[{"-", "41"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"97", ",", 
     FractionBox["26", "19"], ",", 
     FractionBox["1456", "41"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "118"}], ",", 
     RowBox[{"-", 
      FractionBox["41", "75"]}], ",", 
     FractionBox["20", "41"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9876943476564493`*^9, 3.987694368818226*^9}, 
   3.987694399891609*^9, 3.987695403040533*^9, 3.987695438451686*^9, {
   3.9876970481262913`*^9, 3.9876970568814898`*^9}, 3.987855655576523*^9, 
   3.9878594446108017`*^9, 3.988106839201618*^9, 3.988273424562881*^9, 
   3.9882874223940268`*^9, 3.988287893695796*^9, 3.9884508410232573`*^9, 
   3.988474424568371*^9, 3.988800106057007*^9, 3.9888001973097467`*^9, 
   3.988801170890808*^9, 3.9888037864446173`*^9, 3.988884265607519*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"549dbb2c-0268-4612-ab2b-e7c9aac310f9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Momentum", " ", "conservation", " ", "checking"}], "*)"}]], "Input",\
ExpressionUUID->"1be3afea-01f7-4e72-88f4-9bc764800dde"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Sum]", 
     RowBox[{"b", "=", "1"}], "n4"], 
    RowBox[{"kn4", "\[LeftDoubleBracket]", 
     RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", "d4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.978622549463645*^9, 3.978622578688579*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"58f82ed4-fbe3-4811-8215-a47714f512de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.978622584256171*^9, 3.978624465177343*^9, 3.9786707170380917`*^9, 
   3.9786713448427563`*^9, 3.978707918089656*^9, {3.978783086238145*^9, 
   3.978783108224037*^9}, 3.979401308096561*^9, 3.981014082235552*^9, 
   3.9814361564677134`*^9, 3.981530318412785*^9, 3.9815304263665047`*^9, 
   3.981731089214034*^9, 3.9817876598051777`*^9, 3.9827639135137577`*^9, 
   3.982764657698451*^9, 3.982829309841118*^9, 3.984636506378092*^9, 
   3.988474434742859*^9, 3.988800108192466*^9, 3.988800199155695*^9, 
   3.988801173173715*^9, 3.9888037884379387`*^9, 3.9888842672790403`*^9},
 CellLabel->
  "Out[159]=",ExpressionUUID->"688bb954-cfd0-40a1-a4ec-6797c3afbb8c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Full", " ", "Four", " ", "random", " ", "momentum", " ", "vectors"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.988492880424576*^9, 
  3.9884928888831882`*^9}},ExpressionUUID->"3734b0e9-059c-48c7-8b0c-\
84e38e1ed194"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KKn4", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"VecProduct", "[", 
           RowBox[{
            RowBox[{"kn4", "[", 
             RowBox[{"[", "x", "]"}], "]"}], ",", 
            RowBox[{"kn4", "[", 
             RowBox[{"[", "x", "]"}], "]"}]}], "]"}], ")"}], 
         RowBox[{"1", "/", "2"}]], "}"}], ",", 
       RowBox[{"kn4", "[", 
        RowBox[{"[", "x", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.978622630232477*^9, 3.978622634773439*^9}, {
  3.978622816720862*^9, 3.978622918276395*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"06279947-fb62-4ed5-934d-9ce2c4b1d149"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SqrtBox["4260964769"]}], "12825"], ",", 
     RowBox[{"-", "21"}], ",", 
     RowBox[{"-", 
      FractionBox["15764", "12825"]}], ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["60386"]}], "27"], ",", "42", ",", 
     FractionBox["11", "27"], ",", 
     RowBox[{"-", "41"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["4943333717"]}], "779"], ",", "97", ",", 
     FractionBox["26", "19"], ",", 
     FractionBox["1456", "41"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["131655046739"]}], "3075"], ",", 
     RowBox[{"-", "118"}], ",", 
     RowBox[{"-", 
      FractionBox["41", "75"]}], ",", 
     FractionBox["20", "41"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.978622905279129*^9, 3.978622918772311*^9}, 
   3.9786234581704407`*^9, 3.9786244673915052`*^9, 3.978671361288295*^9, 
   3.978707757329679*^9, 3.978707921180077*^9, 3.978783111399913*^9, 
   3.9794013108385067`*^9, 3.981014092338519*^9, 3.981436158252446*^9, 
   3.9815304287641697`*^9, 3.981731091440474*^9, 3.9817876616350107`*^9, 
   3.9827639153964*^9, 3.982764659191594*^9, 3.9828293114904423`*^9, 
   3.984636511282292*^9, {3.988474450262959*^9, 3.988474464715169*^9}, 
   3.988800110336068*^9, 3.988800200915642*^9, 3.988801175227763*^9, 
   3.988803790357276*^9, 3.9888842688575*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"a1c72d23-0daa-405b-b243-316ebee4b151"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Momentum", " ", "conservation", " ", "checking"}], "*)"}]], "Input",\
ExpressionUUID->"f90adda4-ad6a-4a85-ab6e-35dc547eed17"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", " ", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"KKn4", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "[", 
         RowBox[{"[", "x", "]"}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", "N"}], "//", 
  "Rationalize"}]], "Input",
 CellChangeTimes->{{3.962251050068606*^9, 3.9622510899623127`*^9}, {
  3.962251178324835*^9, 3.962251202349122*^9}, {3.962251247911483*^9, 
  3.9622513568686533`*^9}, {3.962251402028351*^9, 3.962251412920281*^9}, {
  3.962252590169281*^9, 3.962252596675658*^9}, {3.962432740129545*^9, 
  3.962432762819707*^9}, {3.963299831291415*^9, 3.963299832746459*^9}, {
  3.978513305426736*^9, 3.9785133849583473`*^9}, {3.978513417399673*^9, 
  3.978513437986771*^9}, {3.978513585008013*^9, 3.9785136028054857`*^9}, {
  3.978513641107088*^9, 3.978513643357201*^9}, {3.978513713455168*^9, 
  3.978513723861401*^9}, {3.978620518199815*^9, 3.9786205183101*^9}, {
  3.978623134292001*^9, 3.978623164698256*^9}, {3.979108152811851*^9, 
  3.979108175853375*^9}, {3.988474779544037*^9, 3.988474804402164*^9}, {
  3.988492900471099*^9, 3.9884929038478622`*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"b3162daf-e990-495a-9385-26e8dfcab17a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"237.71330896389915`", " ", "\[ImaginaryI]"}]}], ",", "0", ",", 
   "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.978513726199657*^9, 3.978513829018626*^9, 3.9785316377886066`*^9, 
   3.978536430372307*^9, 3.978536461707219*^9, 3.978538529078966*^9, {
   3.978620519809874*^9, 3.9786205440538893`*^9}, {3.978623148003189*^9, 
   3.97862316521585*^9}, 3.978624470736713*^9, 3.978671383192128*^9, 
   3.97867162427534*^9, 3.978707981622758*^9, 3.978783114739595*^9, {
   3.97910815456286*^9, 3.9791081773378267`*^9}, 3.979401313327071*^9, 
   3.981014101929287*^9, 3.981436160829406*^9, 3.981530431270896*^9, 
   3.9817310933840933`*^9, 3.98178766378373*^9, 3.982763917254266*^9, 
   3.982764660835697*^9, 3.982829313464912*^9, 3.984636514507626*^9, 
   3.9884744686122713`*^9, 3.988474780864683*^9, 3.988492904164937*^9, 
   3.988800202989566*^9, 3.988801178429887*^9, 3.988803792419046*^9, 
   3.9888842706575737`*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"aec87a8b-0a14-4a1a-9267-d48df9795480"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Four", " ", "random", " ", "polarization", " ", "vectors"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.988475040019022*^9, 3.988475043536955*^9}, 
   3.9884929252257013`*^9},ExpressionUUID->"c0fd4c55-f928-4aea-a580-\
ce1b8623fb09"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ep4", "=", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n4", ",", "d4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ep4", "\[LeftDoubleBracket]", 
      RowBox[{"a", ",", "d4"}], "\[RightDoubleBracket]"}], "=", 
     RowBox[{"Slot", "[", "a", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "n4"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ep4", "\[LeftDoubleBracket]", 
      RowBox[{"a", ",", 
       RowBox[{"d4", "-", "1"}]}], "\[RightDoubleBracket]"}], "=", 
     RowBox[{"Slot", "[", 
      RowBox[{"n4", "+", "a"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "n4"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ep4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ep4", "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"b", "=", "2"}], "d4"], 
                RowBox[{
                 RowBox[{"Ep4", "\[LeftDoubleBracket]", 
                  RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}], 
                 RowBox[{"kn4", "\[LeftDoubleBracket]", 
                  RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}]}]}], 
               ")"}], "-", 
              RowBox[{
               RowBox[{"Ep4", "\[LeftDoubleBracket]", 
                RowBox[{"a", ",", "1"}], "\[RightDoubleBracket]"}], 
               RowBox[{"kn4", "\[LeftDoubleBracket]", 
                RowBox[{"a", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "\[Equal]",
              "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "n4"}], "}"}]}], "]"}], ",", "150"}], "]"}], "\[LeftDoubleBracket]",
         "1", "\[RightDoubleBracket]"}], "//", "Simplify"}], ")"}]}], "//", 
    "FullSimplify"}], "//", "Rationalize"}]}]}], "Input",
 CellChangeTimes->{{3.946450786002881*^9, 3.9464507863051243`*^9}, {
   3.946450984516117*^9, 3.9464509856636057`*^9}, {3.946462355401664*^9, 
   3.946462403301077*^9}, {3.9464624626939983`*^9, 3.946462491967602*^9}, 
   3.9464639968632183`*^9, {3.946534036597164*^9, 3.946534037078373*^9}, {
   3.946534145109511*^9, 3.946534147415791*^9}, {3.962431049467196*^9, 
   3.9624311253241787`*^9}, 3.962431158057271*^9, {3.9624325338449383`*^9, 
   3.962432540141348*^9}, {3.962432651794621*^9, 3.962432652050255*^9}, {
   3.963299766527193*^9, 3.963299782785799*^9}, {3.978513754146744*^9, 
   3.978513784614594*^9}, {3.978513848974234*^9, 3.9785139186172333`*^9}, {
   3.978513991434328*^9, 3.97851400566998*^9}, 3.978514401331265*^9, {
   3.9785384936648283`*^9, 3.9785385028355007`*^9}, {3.978620563423449*^9, 
   3.9786206328504*^9}, {3.97862071641509*^9, 3.978620717206542*^9}, {
   3.978620747732523*^9, 3.9786208002043543`*^9}, 3.9786212283384933`*^9, {
   3.978623679036694*^9, 3.978623764631486*^9}, {3.9786960899301662`*^9, 
   3.97869610034408*^9}, {3.978707998511427*^9, 3.97870802386237*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"5d9e2430-fb2e-4d36-87ff-a93f843c4e77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "64"}], ",", "#5", ",", 
     RowBox[{
      FractionBox["1344", "5"], "+", 
      FractionBox[
       RowBox[{"15764", " ", "#5"}], "64125"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "21"}], ",", "#6", ",", 
     RowBox[{
      FractionBox["882", "41"], "+", 
      FractionBox[
       RowBox[{"11", " ", "#6"}], "1107"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", "#7", ",", 
     RowBox[{
      FractionBox["123287", "728"], "-", 
      FractionBox[
       RowBox[{"41", " ", "#7"}], "1064"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "82"}], ",", "#8", ",", 
     RowBox[{
      FractionBox["99179", "5"], "+", 
      FractionBox[
       RowBox[{"1681", " ", "#8"}], "1500"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9786961018895073`*^9, 3.978708042283811*^9, 
  3.987696313247316*^9, 3.9876970779955263`*^9, 3.988475066781496*^9, 
  3.988800204837688*^9, 3.98880118210852*^9, 3.988803794633431*^9, 
  3.988884272552044*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"5ff157e4-f70e-4020-84ee-23d4c5f6a6ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ep4", "=", 
  RowBox[{
   RowBox[{"Ep4", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"#5", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#6", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#7", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#8", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}]}], "}"}]}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.978696152452448*^9, 3.978696230072071*^9}, {
   3.9786962774596643`*^9, 3.97869632058265*^9}, {3.978708057649849*^9, 
   3.9787081190477133`*^9}, {3.9876962470344133`*^9, 3.987696300225605*^9}, 
   3.987697122732334*^9, {3.988474757043459*^9, 3.9884747672002783`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"24b80b91-1d7e-4f79-9958-e0f6b445ccaf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "64"}], ",", 
     RowBox[{"-", 
      FractionBox["59", "33"]}], ",", 
     FractionBox["567884324", "2116125"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "21"}], ",", 
     FractionBox["58", "21"], ",", 
     FractionBox["500732", "23247"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"62", ",", 
     RowBox[{"-", 
      FractionBox["33", "8"]}], ",", 
     FractionBox["18757213", "110656"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "82"}], ",", 
     RowBox[{"-", 
      FractionBox["32", "7"]}], ",", 
     FractionBox["52055527", "2625"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.987697123500483*^9, 3.988475073128874*^9, 
  3.988800210918518*^9, 3.988801184185614*^9, 3.988803796492498*^9, 
  3.988884274792987*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"ca469c5a-e5c1-46fe-93b0-bc52314e8427"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Full", " ", "polarization", " ", "vectors"}], ",", " ", 
   RowBox[{
    SuperscriptBox["e", "m"], "=", 
    RowBox[{"(", 
     RowBox[{"0", ",", " ", 
      SuperscriptBox["e", "\[Mu]"]}], ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.988492949164154*^9, 
  3.9884929492341757`*^9}},ExpressionUUID->"c2c8440a-0016-4369-aeb1-\
9e92aced272b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EEp4", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", 
        RowBox[{"ep4", "[", 
         RowBox[{"[", "x", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Rationalize", " "}]}]], "Input",
 CellChangeTimes->{{3.978624042834999*^9, 3.978624107853119*^9}, {
   3.9786963261307163`*^9, 3.978696333535728*^9}, {3.987696519914358*^9, 
   3.987696556019145*^9}, 3.9884929400034533`*^9},
 CellLabel->
  "In[167]:=",ExpressionUUID->"85017f9b-1167-4069-9bd3-cb0bce2c832c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "64"}], ",", 
     RowBox[{"-", 
      FractionBox["59", "33"]}], ",", 
     FractionBox["567884324", "2116125"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "21"}], ",", 
     FractionBox["58", "21"], ",", 
     FractionBox["500732", "23247"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "62", ",", 
     RowBox[{"-", 
      FractionBox["33", "8"]}], ",", 
     FractionBox["18757213", "110656"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "82"}], ",", 
     RowBox[{"-", 
      FractionBox["32", "7"]}], ",", 
     FractionBox["52055527", "2625"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9876965636052303`*^9, 3.98769712721288*^9, 
  3.988475076772337*^9, 3.988800212990631*^9, 3.988801186766317*^9, 
  3.9888038009196787`*^9, 3.988884276580393*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"cf285068-7e25-4010-9be6-203294285304"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Checking", " ", "Proportionality", " ", "between", " ", 
   SuperscriptBox["k", "m"], " ", "and", " ", 
   SuperscriptBox["e", "m"]}], "*)"}]], "Input",
 CellChangeTimes->{{3.946534051623734*^9, 3.946534064448991*^9}, {
  3.988492962871387*^9, 3.9884929676315937`*^9}, {3.988493003224244*^9, 
  3.98849301649946*^9}},ExpressionUUID->"05e70b40-1dce-4046-b6f9-\
ef7824ee48c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"KKn4", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
      "-", 
      RowBox[{"x", " ", 
       RowBox[{
       "EEp4", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}]}], "\[Equal]", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.946464993540821*^9, 3.946465008212494*^9}, {
   3.946465107397283*^9, 3.946465217804262*^9}, {3.9465339120416327`*^9, 
   3.946533926931815*^9}, {3.946534423174416*^9, 3.946534426409523*^9}, {
   3.962431129847481*^9, 3.9624311352036448`*^9}, 3.9624318104122763`*^9, {
   3.978514035486292*^9, 3.9785140458940573`*^9}, {3.97862412226357*^9, 
   3.978624142495284*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"f4e62b06-95c2-456b-b48d-b3bc62471d03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9464650086150093`*^9, {3.946465137515333*^9, 3.946465185606842*^9}, 
   3.946465218966276*^9, 3.946465267689034*^9, 3.946533945318828*^9, {
   3.946534418963086*^9, 3.9465344279040737`*^9}, 3.946535017263112*^9, 
   3.955106122516163*^9, 3.955108197173283*^9, 3.962431202363089*^9, 
   3.962431677176573*^9, 3.962431819047274*^9, 3.9624325491924553`*^9, 
   3.9624326555628567`*^9, 3.96243886440882*^9, 3.962506554193803*^9, 
   3.9625066378919363`*^9, 3.962594712448592*^9, 3.96329979593458*^9, 
   3.963301111668438*^9, 3.97851404659589*^9, 3.978531648271652*^9, {
   3.978536439045085*^9, 3.978536467758315*^9}, 3.9785385392876043`*^9, 
   3.978624143343186*^9, 3.978624476653357*^9, 3.978671408285293*^9, 
   3.978671657000987*^9, 3.978696338330476*^9, 3.978708128213161*^9, 
   3.9787831261061974`*^9, 3.9794013276608887`*^9, 3.981014123474944*^9, 
   3.9814361648098993`*^9, 3.981530434970523*^9, 3.981731098433958*^9, 
   3.981787667745494*^9, 3.982763920820472*^9, 3.982764665040503*^9, 
   3.982829318284245*^9, 3.9846365243599577`*^9, 3.988475083751958*^9, 
   3.988800215320697*^9, 3.988801191060832*^9, 3.988803803340721*^9, 
   3.988884278296328*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"e564a9a2-bfff-4b51-9bd5-98098bde3549"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Checking", " ", "the", " ", "Matrix", " ", 
   SubscriptBox["S", 
    RowBox[{"a", ",", "b"}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9884930373941517`*^9, 
  3.988493047570793*^9}},ExpressionUUID->"788ed70c-5df1-4581-ad65-\
77dd93ddbd13"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"DotProduct", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"KKn4", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "+", 
         RowBox[{"KKn4", "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"KKn4", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "+", 
         RowBox[{"KKn4", "[", 
          RowBox[{"[", "b", "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "n4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "n4"}], "}"}]}], "]"}], "//", 
    "MatrixForm"}], "//", "N"}], "//", "Rationalize"}]], "Input",
 CellChangeTimes->{{3.962118402742976*^9, 3.9621185165786657`*^9}, {
   3.962119430341096*^9, 3.962119483554144*^9}, {3.9621603113124733`*^9, 
   3.9621603130378113`*^9}, 3.962279936975395*^9, {3.963299818744253*^9, 
   3.9632998201952333`*^9}, {3.978512977994213*^9, 3.9785129862278633`*^9}, {
   3.9786232727728167`*^9, 3.97862327617636*^9}, {3.978623621725432*^9, 
   3.9786236301955967`*^9}, {3.978696347978513*^9, 3.978696378913458*^9}, {
   3.978708140918486*^9, 3.9787081485055027`*^9}, {3.9884930308971777`*^9, 
   3.988493077229804*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"925cf471-dc26-41d2-937d-c2f457693874"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1723.586119195244`", "8100.772727751178`", 
      RowBox[{"-", "145.14505991656435`"}]},
     {"1723.586119195244`", "0", 
      RowBox[{"-", "9416.001103275392`"}], "12019.424599595402`"},
     {"8100.772727751178`", 
      RowBox[{"-", "9416.001103275392`"}], "0", "44224.97997521632`"},
     {
      RowBox[{"-", "145.14505991656435`"}], "12019.424599595402`", 
      "44224.97997521632`", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9621184079055233`*^9, {3.962118447259061*^9, 3.962118450880933*^9}, {
   3.962118486365423*^9, 3.962118517148115*^9}, 3.9621198589998198`*^9, 
   3.962160343559979*^9, 3.9622799386184807`*^9, 3.962280053102356*^9, 
   3.962431826593472*^9, 3.962432551359823*^9, 3.9624326568444977`*^9, 
   3.9624388687995987`*^9, 3.962506556500318*^9, 3.962506641201736*^9, 
   3.96259471588932*^9, {3.963299813323348*^9, 3.9632998211449633`*^9}, 
   3.963301113651225*^9, 3.978512989842011*^9, 3.978514053533201*^9, 
   3.97853164996347*^9, {3.978536440506131*^9, 3.9785364692010403`*^9}, 
   3.978538541296053*^9, 3.978623281423377*^9, 3.978623369522662*^9, {
   3.978623617068124*^9, 3.9786236308347197`*^9}, 3.978624151838106*^9, 
   3.9786244785369263`*^9, 3.978671410548954*^9, {3.978671633379353*^9, 
   3.978671658480012*^9}, {3.978696349614359*^9, 3.978696379586465*^9}, {
   3.978708133773114*^9, 3.97870814964133*^9}, 3.978783127280643*^9, 
   3.9794013288944407`*^9, 3.981014125780283*^9, 3.98143616677499*^9, 
   3.9814474171530113`*^9, 3.981530436501726*^9, 3.981731099714596*^9, 
   3.981787669100706*^9, 3.982763921791543*^9, 3.982764667099003*^9, 
   3.98282931906945*^9, 3.984636525566592*^9, 3.9884750887227583`*^9, {
   3.988493070494916*^9, 3.988493079114222*^9}, 3.988800216931508*^9, 
   3.988801193237499*^9, 3.9888038052462053`*^9, 3.9888842800689163`*^9},
 CellLabel->
  "Out[169]//MatrixForm=",ExpressionUUID->"db3583f0-fb7d-4883-a785-\
0d003a0a34d8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Checking", " ", "the", " ", "Matrix", " ", 
    RowBox[{"ek", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", 
      RowBox[{"{", "b", "}"}]}], "]"}]}], "=", 
   RowBox[{
    SubscriptBox["e", "a"], "\[CenterDot]", 
    SubscriptBox["k", "b"]}]}], "*)"}]], "Input",ExpressionUUID->"1b82688d-\
c558-4f8a-88ee-2a78e6cf839a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DotProduct", "[", 
      RowBox[{
       RowBox[{"EEp4", "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"KKn4", "[", 
        RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "n4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "n4"}], "}"}]}], "]"}], "//", 
   "MatrixForm"}], "//", "Rationalize"}]], "Input",
 CellChangeTimes->{{3.962118402742976*^9, 3.9621185165786657`*^9}, {
   3.962119430341096*^9, 3.962119483554144*^9}, {3.9621603113124733`*^9, 
   3.9621603130378113`*^9}, 3.962279936975395*^9, {3.962431227200371*^9, 
   3.962431228877466*^9}, {3.962431284252842*^9, 3.962431307347454*^9}, {
   3.963299824588769*^9, 3.963299826450336*^9}, {3.97851406120325*^9, 
   3.9785140707236557`*^9}, {3.978624156004547*^9, 3.978624159587371*^9}, {
   3.978696386744068*^9, 3.978696387298452*^9}, 3.988493087713244*^9},
 CellLabel->
  "In[170]:=",ExpressionUUID->"1f3203da-ce30-4fb4-9fa3-1440c0ca0397"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox["1955183851", "235125"]}], 
      FractionBox["1365240372494", "86761125"], 
      RowBox[{"-", 
       FractionBox["25751101259", "3470445"]}]},
     {
      RowBox[{"-", 
       FractionBox["413101513", "1226925"]}], "0", 
      FractionBox["50809567925", "18109413"], 
      RowBox[{"-", 
       FractionBox["8404546916", "3404025"]}]},
     {
      FractionBox["53644777937", "24897600"], 
      RowBox[{"-", 
       FractionBox["9516419285", "995904"]}], "0", 
      FractionBox["5118491783", "691600"]},
     {
      FractionBox["1749481403", "17955"], 
      RowBox[{"-", 
       FractionBox["2732452709", "3375"]}], 
      FractionBox["35519908358", "49875"], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9846369741089487`*^9, 3.9884750910330467`*^9, 
  3.9884930966875896`*^9, 3.988800218922887*^9, 3.988801195694618*^9, 
  3.988803807851758*^9, 3.988884281907485*^9},
 CellLabel->
  "Out[170]//MatrixForm=",ExpressionUUID->"5e621d0f-eb87-4e36-95d5-\
866f81b6f55b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Replacing", " ", "kinematic", " ", "data"}], "*)"}]], "Input",Expre\
ssionUUID->"c8fe4467-a487-4627-8c1c-5eabeecdeeda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NUM4ym", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ek", "[", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"DotProduct", "[", 
       RowBox[{
        RowBox[{"EEp4", "[", 
         RowBox[{"[", "x", "]"}], "]"}], ",", 
        RowBox[{"KKn4", "[", 
         RowBox[{"[", "y", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ee", "[", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"DotProduct", "[", 
       RowBox[{
        RowBox[{"EEp4", "[", 
         RowBox[{"[", "x", "]"}], "]"}], ",", 
        RowBox[{"EEp4", "[", 
         RowBox[{"[", "y", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "x_"], "\[CenterDot]", 
       SubscriptBox["k", "y_"]}], "\[RuleDelayed]", 
      RowBox[{"VecProduct", "[", 
       RowBox[{
        RowBox[{"kn4", "[", 
         RowBox[{"[", "x", "]"}], "]"}], ",", 
        RowBox[{"kn4", "[", 
         RowBox[{"[", "y", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", "x_", "}"}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"KKn4", "[", 
        RowBox[{"[", "x", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_"}], "}"}]], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"VecProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"kn4", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn4", "[", 
            RowBox[{"[", "y", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"kn4", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn4", "[", 
            RowBox[{"[", "y", "]"}], "]"}]}]}], "]"}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_", ",", "z_"}], "}"}]], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"VecProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"kn4", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn4", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn4", "[", 
            RowBox[{"[", "z", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"kn4", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn4", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn4", "[", 
            RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_", ",", "z_", ",", "w_"}], "}"}]], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"VecProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"kn4", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn4", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn4", "[", 
            RowBox[{"[", "z", "]"}], "]"}], "+", 
           RowBox[{"kn4", "[", 
            RowBox[{"[", "w", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"kn4", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn4", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn4", "[", 
            RowBox[{"[", "z", "]"}], "]"}], "+", 
           RowBox[{"kn4", "[", 
            RowBox[{"[", "w", "]"}], "]"}]}]}], "]"}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn4", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn4", "[", 
           RowBox[{"[", "y", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn4", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn4", "[", 
           RowBox[{"[", "y", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "y", "}"}]]}], ")"}], "2"]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y_", ",", "z_"}], "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn4", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn4", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn4", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn4", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn4", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn4", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"y", ",", "z"}], "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y_", ",", "z_"}], "}"}], ",", 
        RowBox[{"{", "x_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn4", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn4", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn4", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn4", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn4", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn4", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"y", ",", "z"}], "}"}]]}], ")"}], "2"]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.962119513836987*^9, 3.962119651850169*^9}, {
   3.96216031631061*^9, 3.9621603182087917`*^9}, 3.962279947770602*^9, {
   3.962431701045252*^9, 3.9624317765439587`*^9}, {3.962431837450289*^9, 
   3.962431858356667*^9}, {3.978515176203068*^9, 3.978515186285681*^9}, {
   3.978515252654581*^9, 3.97851526370002*^9}, {3.9785156784022293`*^9, 
   3.9785157311090307`*^9}, {3.9785861856663237`*^9, 3.978586225772665*^9}, {
   3.978592015225789*^9, 3.978592019829389*^9}, {3.978592551758731*^9, 
   3.978592597132678*^9}, {3.978592644176779*^9, 3.978592652476099*^9}, {
   3.9785952597655354`*^9, 3.9785952602142267`*^9}, {3.9786191474375143`*^9, 
   3.9786191619356728`*^9}, {3.9786192272270184`*^9, 3.978619247250186*^9}, {
   3.978624206461361*^9, 3.978624331585968*^9}, {3.978624370073724*^9, 
   3.9786243986743717`*^9}, 3.978624613344142*^9, {3.979106589741909*^9, 
   3.9791065901973667`*^9}, {3.9791071269992456`*^9, 3.979107185629066*^9}, {
   3.979109961917844*^9, 3.979110014905122*^9}, {3.9828293986593237`*^9, 
   3.9828294313083487`*^9}, {3.98463692417516*^9, 3.984636956956502*^9}, {
   3.988474923688725*^9, 3.988474943452917*^9}, 3.988478993400352*^9},
 CellLabel->
  "In[171]:=",ExpressionUUID->"0c5f6fb8-890a-44e4-be9a-9f9283ece343"],

Cell[BoxData[
 RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}]], "Input",
 CellChangeTimes->{{3.98828875701101*^9, 
  3.9882887671461973`*^9}},ExpressionUUID->"280baa4c-f27b-4c40-bbd6-\
a5b1de17e362"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Five", "-", 
    RowBox[{"Point", " ", "Random", " ", "numerical", " ", "data"}]}], "*)"}],
  
  FontSize->16]], "Input",
 CellChangeTimes->{{3.987845551226409*^9, 3.987845565020466*^9}, {
  3.98785104149457*^9, 3.987851048267975*^9}, {3.987853138962083*^9, 
  3.9878531619446*^9}, {3.987855469791177*^9, 
  3.9878554751666594`*^9}},ExpressionUUID->"a2bc158b-c1f8-447a-aea3-\
46025d8f5ec2"],

Cell[BoxData[
 RowBox[{"n5", "=."}]], "Input",
 CellChangeTimes->{{3.955109072809781*^9, 3.9551090741264143`*^9}, 
   3.962117917655423*^9, {3.9621197601673803`*^9, 3.9621197602879667`*^9}, {
   3.978511642630816*^9, 3.978511642784309*^9}, {3.987855482587426*^9, 
   3.987855482686512*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"8b95158a-f7ca-4d71-8608-9a6c51a388fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"n5", "=", "5"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Number", " ", "of", " ", "external", " ", "particles"}], "  ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.946534102021846*^9, 3.946534123700012*^9}, {
   3.94653481713603*^9, 3.9465348553807583`*^9}, {3.955101538603197*^9, 
   3.955101538665835*^9}, {3.9551038393735447`*^9, 3.955103846630384*^9}, {
   3.955104833892128*^9, 3.955104834050342*^9}, {3.9551060944371567`*^9, 
   3.9551060945959587`*^9}, {3.955106175557168*^9, 3.955106175638981*^9}, {
   3.962117921183524*^9, 3.9621179338853273`*^9}, {3.962118168588621*^9, 
   3.962118168688603*^9}, {3.962118202782012*^9, 3.962118202854125*^9}, {
   3.962119764523924*^9, 3.962119767145849*^9}, {3.978511644479175*^9, 
   3.9785116516243877`*^9}, {3.9786197659630823`*^9, 3.978619766089634*^9}, {
   3.978620204979312*^9, 3.9786202051088467`*^9}, {3.978620325548251*^9, 
   3.9786203257113647`*^9}, {3.987692919026885*^9, 3.987692925860593*^9}, {
   3.987693964704961*^9, 3.9876939655487328`*^9}, {3.9878554849460783`*^9, 
   3.987855486877651*^9}, 3.988288495119155*^9, {3.988301490211129*^9, 
   3.988301502512815*^9}, {3.9885731414494877`*^9, 3.9885731417526007`*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"062b8ce3-a2d0-4f80-8b72-73369077240d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kn5", "=", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n5", ",", "d4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Kn5", "\[LeftDoubleBracket]", 
      RowBox[{"a", ",", 
       RowBox[{"d4", "-", "1"}]}], "\[RightDoubleBracket]"}], "=", 
     RowBox[{"Slot", "[", "a", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", 
      RowBox[{"n5", "-", "1"}]}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kn5", "\[LeftDoubleBracket]", 
    RowBox[{
     RowBox[{"n5", "-", "1"}], ",", "d4"}], "\[RightDoubleBracket]"}], "=", 
   RowBox[{"Slot", "[", "n5", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Kn5", "\[LeftDoubleBracket]", 
       RowBox[{"n5", ",", "a"}], "\[RightDoubleBracket]"}], "=", 
      RowBox[{"Slot", "[", 
       RowBox[{"n5", "+", "a"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "d4"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Kn5", "=", 
  RowBox[{
   RowBox[{"Kn5", "/.", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"NSolve", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"b", "=", "1"}], "n5"], 
            RowBox[{"Kn5", "\[LeftDoubleBracket]", 
             RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}]}], "\[Equal]",
            "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "1", ",", "d4"}], "}"}]}], "]"}], "]"}], "\[LeftDoubleBracket]",
        "1", "\[RightDoubleBracket]"}], "//", "Simplify"}], ")"}]}], "//", 
   "Rationalize"}]}]}], "Input",
 CellChangeTimes->{{3.6893582560114927`*^9, 3.6893587291981077`*^9}, {
   3.6893588210247707`*^9, 3.68935885196095*^9}, {3.6893589117945023`*^9, 
   3.6893589978227506`*^9}, {3.689359034200737*^9, 3.6893591743152337`*^9}, {
   3.6893592373649273`*^9, 3.6893592374911966`*^9}, {3.6893600066977453`*^9, 
   3.6893600827043486`*^9}, 3.689360136375123*^9, {3.6893602224027424`*^9, 
   3.689360240529587*^9}, {3.6893609110736876`*^9, 3.689360932072793*^9}, {
   3.6893610211357183`*^9, 3.6893610301854253`*^9}, {3.6893611911692123`*^9, 
   3.6893612168560677`*^9}, {3.6893613384558325`*^9, 
   3.6893614162004776`*^9}, {3.6893614858325596`*^9, 3.689361493223943*^9}, {
   3.6893620072340646`*^9, 3.6893620343803587`*^9}, 3.6893621273813767`*^9, 
   3.689362181577495*^9, {3.689366006250712*^9, 3.6893660260824757`*^9}, 
   3.6893665156911173`*^9, {3.6893666886752014`*^9, 3.689366690573552*^9}, {
   3.6893681714547663`*^9, 3.689368364577178*^9}, {3.689372006583537*^9, 
   3.6893720078884926`*^9}, {3.689372196457657*^9, 3.689372198818324*^9}, {
   3.689372246336135*^9, 3.6893722505391264`*^9}, {3.6893723311334667`*^9, 
   3.6893723831404743`*^9}, {3.689373698102572*^9, 3.689373703661519*^9}, {
   3.689373804441439*^9, 3.689373809052719*^9}, {3.6894277872203655`*^9, 
   3.6894277916266994`*^9}, {3.689430658251649*^9, 3.689430662470458*^9}, {
   3.6894365807445087`*^9, 3.689436585697705*^9}, {3.6894382124899783`*^9, 
   3.6894382186775656`*^9}, {3.6894472469679613`*^9, 3.689447251202754*^9}, {
   3.693911704028335*^9, 3.6939117129208436`*^9}, {3.9463927640516243`*^9, 
   3.946392764451601*^9}, {3.946396003109785*^9, 3.9463960037210627`*^9}, {
   3.946449197633238*^9, 3.946449197740604*^9}, 3.9464495418966093`*^9, {
   3.946449770268984*^9, 3.946449770377789*^9}, {3.94644980080018*^9, 
   3.9464498041948557`*^9}, {3.946449837755063*^9, 3.94644983936119*^9}, {
   3.946449875813299*^9, 3.946449900804379*^9}, {3.946450084014996*^9, 
   3.946450099637938*^9}, {3.946450133208016*^9, 3.946450196967494*^9}, {
   3.9464507571892548`*^9, 3.9464507597317963`*^9}, {3.946450795183737*^9, 
   3.946450825228477*^9}, {3.946462604008328*^9, 3.9464626046343327`*^9}, {
   3.9464626750974503`*^9, 3.9464626754762297`*^9}, {3.9464634234104033`*^9, 
   3.9464634267712507`*^9}, {3.946463724948791*^9, 3.94646372638556*^9}, {
   3.946463991867741*^9, 3.9464640115092154`*^9}, {3.946465243919976*^9, 
   3.9464652439955397`*^9}, {3.946533969796671*^9, 3.946534010934462*^9}, {
   3.946534080346692*^9, 3.946534093293187*^9}, {3.962117941854548*^9, 
   3.9621179601507483`*^9}, {3.96211800473153*^9, 3.9621180584996223`*^9}, {
   3.962119773296752*^9, 3.962119824156931*^9}, {3.962160268928213*^9, 
   3.9621603083527527`*^9}, {3.962279878535658*^9, 3.962279884936366*^9}, {
   3.962280030727363*^9, 3.962280048073431*^9}, {3.978511654272868*^9, 
   3.9785117149435596`*^9}, 3.978512624412195*^9, {3.978512821891424*^9, 
   3.978512836989975*^9}, {3.978512878638239*^9, 3.9785129175263042`*^9}, {
   3.97851347748528*^9, 3.9785135256053133`*^9}, {3.978513558904056*^9, 
   3.9785135590035753`*^9}, {3.9785137963479433`*^9, 3.978513818018696*^9}, {
   3.978538425162237*^9, 3.978538446847464*^9}, {3.97861984875673*^9, 
   3.9786198742852707`*^9}, {3.978620080727819*^9, 3.978620102595203*^9}, {
   3.978620266449757*^9, 3.978620314226962*^9}, 3.978620357145659*^9, {
   3.9786214367615843`*^9, 3.978621444450761*^9}, {3.978621729629574*^9, 
   3.978621761302247*^9}, {3.987855492937612*^9, 3.9878555596303368`*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"484d5385-bf6d-45f8-84fd-69c495c2bd85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "7"}], ",", 
     RowBox[{
      RowBox[{"-", "#2"}], "-", "#3", "-", "#4", "-", "#7"}], ",", "35"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "#2", ",", 
     RowBox[{"-", "18"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "#3", ",", "66"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", "#4", ",", 
     RowBox[{
      RowBox[{"-", "83"}], "-", "#8"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "63"}], ",", "#7", ",", "#8"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9786217549248753`*^9, 3.9786218225986843`*^9}, 
   3.978621932205288*^9, 3.98769424959813*^9, {3.987694365738266*^9, 
   3.987694394895214*^9}, 3.987695435484868*^9, 3.987697044297081*^9, 
   3.987855589499074*^9, 3.987855639995695*^9, 3.987859442031427*^9, 
   3.988106829206181*^9, 3.9881088971383553`*^9, 3.98827342278545*^9, 
   3.988287419206601*^9, 3.988287891296598*^9, 3.988450835971496*^9, {
   3.98849249025248*^9, 3.9884924952598267`*^9}, 3.988573321726747*^9, 
   3.988800226468627*^9, 3.9888012027896*^9, 3.988803816004973*^9, {
   3.98888428848295*^9, 3.9888842959274607`*^9}},
 CellLabel->
  "Out[184]=",ExpressionUUID->"f04212ac-ae9d-4718-a414-b0608e0ffb62"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Five", " ", "random", " ", "momentum", " ", "vectors", " ", "on", " ", 
   "the", " ", "boundary"}], "*)"}]], "Input",ExpressionUUID->"f7140d70-4c46-\
4cc7-9ba2-0daae1ff13b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"kn5", "=", 
  RowBox[{
   RowBox[{"Kn5", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"#2", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#3", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#4", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#7", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#8", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}]}], "}"}]}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.978622389019315*^9, 3.978622544930007*^9}, {
   3.9786234463901377`*^9, 3.97862344816473*^9}, {3.9787078059336557`*^9, 
   3.9787078772635813`*^9}, {3.987693992140765*^9, 3.987694233953371*^9}, {
   3.987694305873683*^9, 3.98769434656316*^9}, {3.987694451663678*^9, 
   3.987694486549419*^9}, {3.987696489316648*^9, 3.9876964945458307`*^9}, {
   3.987855564096628*^9, 3.987855566839381*^9}, {3.9878556117400723`*^9, 
   3.987855636358384*^9}, {3.987859420387722*^9, 3.987859438502738*^9}, {
   3.988287447464548*^9, 3.988287471844623*^9}, 3.988287810891279*^9},
 CellLabel->
  "In[185]:=",ExpressionUUID->"cb433d63-02fb-4c99-b643-af6c404ca643"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "7"}], ",", 
     RowBox[{"-", 
      FractionBox["20827", "3740"]}], ",", "35"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", 
      FractionBox["1", "30"]}], ",", 
     RowBox[{"-", "18"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", 
     FractionBox["97", "66"], ",", "66"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"52", ",", 
     FractionBox["13", "34"], ",", 
     RowBox[{"-", 
      FractionBox["1086", "13"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "63"}], ",", 
     FractionBox["15", "4"], ",", 
     FractionBox["7", "13"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9876943476564493`*^9, 3.987694368818226*^9}, 
   3.987694399891609*^9, 3.987695403040533*^9, 3.987695438451686*^9, {
   3.9876970481262913`*^9, 3.9876970568814898`*^9}, 3.987855655576523*^9, 
   3.9878594446108017`*^9, 3.988106839201618*^9, 3.988273424562881*^9, 
   3.9882874223940268`*^9, 3.988287893695796*^9, 3.9884508410232573`*^9, 
   3.988492496985045*^9, 3.988573398433156*^9, 3.988800229011331*^9, 
   3.988801205710647*^9, 3.98880381856077*^9, {3.9888842905045643`*^9, 
   3.988884298617793*^9}},
 CellLabel->
  "Out[185]=",ExpressionUUID->"69177800-c3ca-4d81-910b-a5d4d3f9fa08"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Momentum", " ", "conservation", " ", "on", " ", "the", " ", "boundary"}], 
  "*)"}]], "Input",ExpressionUUID->"373e8cd3-c1f1-4da0-94f0-fa4ea80b5cb0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Sum]", 
     RowBox[{"b", "=", "1"}], "n5"], 
    RowBox[{"kn5", "\[LeftDoubleBracket]", 
     RowBox[{"b", ",", "a"}], "\[RightDoubleBracket]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", "d4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.978622549463645*^9, 3.978622578688579*^9}, {
   3.9876944945323772`*^9, 3.987694510079329*^9}, {3.987855667042391*^9, 
   3.987855675215757*^9}, 3.988287803220665*^9},
 CellLabel->
  "In[186]:=",ExpressionUUID->"b7212c00-8547-45a3-ad9a-5df7ca148dc4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.978622584256171*^9, 3.978624465177343*^9, 3.9786707170380917`*^9, 
   3.9786713448427563`*^9, 3.978707918089656*^9, {3.978783086238145*^9, 
   3.978783108224037*^9}, 3.979401308096561*^9, 3.981014082235552*^9, 
   3.98769443672289*^9, 3.987695404822562*^9, 3.98769544000413*^9, 
   3.987697063010764*^9, {3.987855669065029*^9, 3.987855677643441*^9}, 
   3.987859447143609*^9, 3.988106841482403*^9, 3.9882734272747793`*^9, 
   3.988287424721702*^9, 3.9882878957198973`*^9, 3.9884508429573936`*^9, 
   3.988492499261088*^9, 3.9885734097722483`*^9, 3.988800231332711*^9, 
   3.988801209858027*^9, 3.9888038213879833`*^9, 3.988884300990965*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"da06afec-a41d-4205-8b0e-e58aa56d94b0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Full", " ", "vector", " ", "by", " ", "including", " ", "the", " ", 
   "energy", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"The", " ", "radial", " ", "component"}], ",", " ", 
     RowBox[{
      SuperscriptBox["k", "m"], "=", 
      RowBox[{"(", 
       RowBox[{"k", ",", 
        SuperscriptBox["k", "\[Mu]"]}], ")"}]}]}], ")"}]}], " ", 
  "*)"}]], "Input",ExpressionUUID->"a81431b5-e830-4573-91fe-678d924ba31e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KKn5", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"VecProduct", "[", 
           RowBox[{
            RowBox[{"kn5", "[", 
             RowBox[{"[", "x", "]"}], "]"}], ",", 
            RowBox[{"kn5", "[", 
             RowBox[{"[", "x", "]"}], "]"}]}], "]"}], ")"}], 
         RowBox[{"1", "/", "2"}]], "}"}], ",", 
       RowBox[{"kn5", "[", 
        RowBox[{"[", "x", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "5"}], "}"}]}], "]"}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.978622630232477*^9, 3.978622634773439*^9}, {
   3.978622816720862*^9, 3.978622918276395*^9}, {3.9876951631394444`*^9, 
   3.98769527468428*^9}, 3.9876955003357143`*^9, {3.987855694109725*^9, 
   3.987855731959156*^9}, {3.988287710791502*^9, 3.9882877171961107`*^9}, 
   3.988287797049156*^9},
 CellLabel->
  "In[187]:=",ExpressionUUID->"019552a9-d8c6-4b72-933e-12e689c963c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["16883181529"], "3740"], ",", 
     RowBox[{"-", "7"}], ",", 
     RowBox[{"-", 
      FractionBox["20827", "3740"]}], ",", "35"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["290701"], "30"], ",", "1", ",", 
     RowBox[{"-", 
      FractionBox["1", "30"]}], ",", 
     RowBox[{"-", "18"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      SqrtBox["17725261"], "66"], ",", "17", ",", 
     FractionBox["97", "66"], ",", "66"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SqrtBox["92794009"]}], "442"], ",", "52", ",", 
     FractionBox["13", "34"], ",", 
     RowBox[{"-", 
      FractionBox["1086", "13"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["10693367"]}], "52"], ",", 
     RowBox[{"-", "63"}], ",", 
     FractionBox["15", "4"], ",", 
     FractionBox["7", "13"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.978622905279129*^9, 3.978622918772311*^9}, 
   3.9786234581704407`*^9, 3.9786244673915052`*^9, 3.978671361288295*^9, 
   3.978707757329679*^9, 3.978707921180077*^9, 3.978783111399913*^9, 
   3.9794013108385067`*^9, 3.981014092338519*^9, 3.987695295079649*^9, 
   3.9876954072243233`*^9, 3.98769544223346*^9, 3.9876970667307377`*^9, {
   3.987855699697891*^9, 3.987855733384922*^9}, 3.987859452678363*^9, 
   3.98810684667013*^9, 3.988273433591504*^9, 3.988287897940618*^9, 
   3.9884508447840767`*^9, 3.988492501112862*^9, 3.988573418238583*^9, 
   3.988800233302031*^9, 3.988801211851653*^9, 3.988803823430019*^9, 
   3.988884302810431*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"d358e779-1737-4290-8675-30405cac7bf1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Momentum", " ", "conservation", " ", "checking"}], "*)"}]], "Input",\
ExpressionUUID->"dd8be69f-8c88-40c6-b37b-c285fefca126"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Sum", " ", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"KKn5", "[", 
          RowBox[{"[", "y", "]"}], "]"}], "[", 
         RowBox[{"[", "x", "]"}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "4"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.962251050068606*^9, 3.9622510899623127`*^9}, {
   3.962251178324835*^9, 3.962251202349122*^9}, {3.962251247911483*^9, 
   3.9622513568686533`*^9}, {3.962251402028351*^9, 3.962251412920281*^9}, {
   3.962252590169281*^9, 3.962252596675658*^9}, {3.962432740129545*^9, 
   3.962432762819707*^9}, {3.963299831291415*^9, 3.963299832746459*^9}, {
   3.978513305426736*^9, 3.9785133849583473`*^9}, {3.978513417399673*^9, 
   3.978513437986771*^9}, {3.978513585008013*^9, 3.9785136028054857`*^9}, {
   3.978513641107088*^9, 3.978513643357201*^9}, {3.978513713455168*^9, 
   3.978513723861401*^9}, {3.978620518199815*^9, 3.9786205183101*^9}, {
   3.978623134292001*^9, 3.978623164698256*^9}, {3.979108152811851*^9, 
   3.979108175853375*^9}, {3.98785574976709*^9, 3.987855787037603*^9}, {
   3.988287732003235*^9, 3.988287732570752*^9}, 3.988287791502022*^9},
 CellLabel->
  "In[188]:=",ExpressionUUID->"384c7ef1-1ce5-4fac-9094-2e7a2cf407fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"181.88637112985862`", "\[VeryThinSpace]", "+", 
    RowBox[{"62.88598857592682`", " ", "\[ImaginaryI]"}]}], ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.978513726199657*^9, 3.978513829018626*^9, 3.9785316377886066`*^9, 
   3.978536430372307*^9, 3.978536461707219*^9, 3.978538529078966*^9, {
   3.978620519809874*^9, 3.9786205440538893`*^9}, {3.978623148003189*^9, 
   3.97862316521585*^9}, 3.978624470736713*^9, 3.978671383192128*^9, 
   3.97867162427534*^9, 3.978707981622758*^9, 3.978783114739595*^9, {
   3.97910815456286*^9, 3.9791081773378267`*^9}, 3.979401313327071*^9, 
   3.981014101929287*^9, 3.987695562950686*^9, 3.987697075203774*^9, {
   3.987855775598875*^9, 3.987855788530113*^9}, 3.9878594554988422`*^9, 
   3.9881068585667143`*^9, 3.9882734363659697`*^9, 3.988287734790876*^9, 
   3.988287900363639*^9, 3.9884508479681168`*^9, 3.988492503209509*^9, 
   3.988573426930851*^9, 3.988800235512931*^9, 3.98880121457368*^9, 
   3.988803826932396*^9, 3.9888843059043293`*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"7435fa70-49d1-4104-8ea4-eb5e855cb264"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Five", " ", "random", " ", "polarization", " ", "vectors"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.988475040019022*^9, 3.988475043536955*^9}, 
   3.9884929252257013`*^9, {3.988573102625657*^9, 
   3.9885731050676928`*^9}},ExpressionUUID->"5b06c535-79d8-427a-8992-\
12f2c6863aa2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ep5", "=", 
   RowBox[{"RandomInteger", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "100"}], ",", "100"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n5", ",", "d4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ep5", "\[LeftDoubleBracket]", 
      RowBox[{"a", ",", "d4"}], "\[RightDoubleBracket]"}], "=", 
     RowBox[{"Slot", "[", "a", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "n5"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Ep5", "\[LeftDoubleBracket]", 
      RowBox[{"a", ",", 
       RowBox[{"d4", "-", "1"}]}], "\[RightDoubleBracket]"}], "=", 
     RowBox[{"Slot", "[", 
      RowBox[{"n5", "+", "a"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "n5"}], "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ep5", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ep5", "/.", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"b", "=", "2"}], "d4"], 
                RowBox[{
                 RowBox[{"Ep5", "\[LeftDoubleBracket]", 
                  RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}], 
                 RowBox[{"kn5", "\[LeftDoubleBracket]", 
                  RowBox[{"a", ",", "b"}], "\[RightDoubleBracket]"}]}]}], 
               ")"}], "-", 
              RowBox[{
               RowBox[{"Ep5", "\[LeftDoubleBracket]", 
                RowBox[{"a", ",", "1"}], "\[RightDoubleBracket]"}], 
               RowBox[{"kn5", "\[LeftDoubleBracket]", 
                RowBox[{"a", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "\[Equal]",
              "0"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "n5"}], "}"}]}], "]"}], ",", "150"}], "]"}], "\[LeftDoubleBracket]",
         "1", "\[RightDoubleBracket]"}], "//", "Simplify"}], ")"}]}], "//", 
    "FullSimplify"}], "//", "Rationalize"}]}]}], "Input",
 CellChangeTimes->{{3.946450786002881*^9, 3.9464507863051243`*^9}, {
   3.946450984516117*^9, 3.9464509856636057`*^9}, {3.946462355401664*^9, 
   3.946462403301077*^9}, {3.9464624626939983`*^9, 3.946462491967602*^9}, 
   3.9464639968632183`*^9, {3.946534036597164*^9, 3.946534037078373*^9}, {
   3.946534145109511*^9, 3.946534147415791*^9}, {3.962431049467196*^9, 
   3.9624311253241787`*^9}, 3.962431158057271*^9, {3.9624325338449383`*^9, 
   3.962432540141348*^9}, {3.962432651794621*^9, 3.962432652050255*^9}, {
   3.963299766527193*^9, 3.963299782785799*^9}, {3.978513754146744*^9, 
   3.978513784614594*^9}, {3.978513848974234*^9, 3.9785139186172333`*^9}, {
   3.978513991434328*^9, 3.97851400566998*^9}, 3.978514401331265*^9, {
   3.9785384936648283`*^9, 3.9785385028355007`*^9}, {3.978620563423449*^9, 
   3.9786206328504*^9}, {3.97862071641509*^9, 3.978620717206542*^9}, {
   3.978620747732523*^9, 3.9786208002043543`*^9}, 3.9786212283384933`*^9, {
   3.978623679036694*^9, 3.978623764631486*^9}, {3.9786960899301662`*^9, 
   3.97869610034408*^9}, {3.978707998511427*^9, 3.97870802386237*^9}, {
   3.988573115438442*^9, 3.988573121306697*^9}, {3.988573154696739*^9, 
   3.9885731892722797`*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"9521eae7-8cbf-458c-bc4c-9131b59141f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "63"}], ",", "#6", ",", 
     RowBox[{
      FractionBox["63", "5"], "+", 
      FractionBox[
       RowBox[{"20827", " ", "#6"}], "130900"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "84"}], ",", "#7", ",", 
     RowBox[{
      FractionBox["14", "3"], "-", 
      FractionBox["#7", "540"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "97"}], ",", "#8", ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1649", "66"]}], "-", 
      FractionBox[
       RowBox[{"97", " ", "#8"}], "4356"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "99"}], ",", "#9", ",", 
     RowBox[{
      FractionBox["11154", "181"], "+", 
      FractionBox[
       RowBox[{"169", " ", "#9"}], "36924"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "#10", ",", 
     RowBox[{
      RowBox[{"-", "585"}], "-", 
      FractionBox[
       RowBox[{"195", " ", "#10"}], "28"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9786961018895073`*^9, 3.978708042283811*^9, 
  3.987696313247316*^9, 3.9876970779955263`*^9, 3.988475066781496*^9, 
  3.988573453103939*^9, 3.9888002381533003`*^9, 3.988801216350377*^9, 
  3.98880382933777*^9, 3.988884308873824*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"b2d72353-bee9-4206-b05a-fe6e95df4e67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ep5", "=", 
  RowBox[{
   RowBox[{"Ep5", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"#6", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#7", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#8", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#9", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}], ",", 
      RowBox[{"#10", "->", 
       FractionBox[
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}], 
        RowBox[{"RandomInteger", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "100"}], ",", "100"}], "}"}], "]"}]]}]}], "}"}]}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.978696152452448*^9, 3.978696230072071*^9}, {
   3.9786962774596643`*^9, 3.97869632058265*^9}, {3.978708057649849*^9, 
   3.9787081190477133`*^9}, {3.9876962470344133`*^9, 3.987696300225605*^9}, 
   3.987697122732334*^9, {3.988474757043459*^9, 3.9884747672002783`*^9}, {
   3.988573206918003*^9, 3.98857320872023*^9}, {3.9885734780218763`*^9, 
   3.988573514803256*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"77ebf225-ccbd-43b5-b8c3-8d2dc60940d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "63"}], ",", 
     FractionBox["1", "22"], ",", 
     FractionBox["36306307", "2879800"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "84"}], ",", 
     FractionBox["77", "96"], ",", 
     FractionBox["241843", "51840"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "97"}], ",", 
     RowBox[{"-", 
      FractionBox["38", "41"]}], ",", 
     RowBox[{"-", 
      FractionBox["1114627", "44649"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "99"}], ",", 
     RowBox[{"-", 
      FractionBox["31", "48"]}], ",", 
     FractionBox["109214729", "1772352"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", 
     RowBox[{"-", 
      FractionBox["9", "43"]}], ",", 
     RowBox[{"-", 
      FractionBox["702585", "1204"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.987697123500483*^9, 3.988475073128874*^9, 
  3.9885735196840887`*^9, 3.988800243436898*^9, 3.988801218084188*^9, 
  3.9888038322311497`*^9, 3.9888843106281033`*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"0cee94ee-1748-4254-a39a-95c415f6ca7a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Full", " ", "polarization", " ", "vectors"}], ",", " ", 
   RowBox[{
    SuperscriptBox["e", "m"], "=", 
    RowBox[{"(", 
     RowBox[{"0", ",", " ", 
      SuperscriptBox["e", "\[Mu]"]}], ")"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.988492949164154*^9, 
  3.9884929492341757`*^9}},ExpressionUUID->"e5a7216b-d8c3-4913-a0ad-\
73925382f1ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EEp5", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", 
        RowBox[{"ep5", "[", 
         RowBox[{"[", "x", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "n5"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}], "//", "Rationalize", " "}]}]], "Input",
 CellChangeTimes->{{3.978624042834999*^9, 3.978624107853119*^9}, {
   3.9786963261307163`*^9, 3.978696333535728*^9}, {3.987696519914358*^9, 
   3.987696556019145*^9}, 3.9884929400034533`*^9, {3.988573214525889*^9, 
   3.988573224924868*^9}, 3.988573550396596*^9},
 CellLabel->
  "In[194]:=",ExpressionUUID->"06eca955-fb80-46e3-8ef9-a841a70739ba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "63"}], ",", 
     FractionBox["1", "22"], ",", 
     FractionBox["36306307", "2879800"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "84"}], ",", 
     FractionBox["77", "96"], ",", 
     FractionBox["241843", "51840"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "97"}], ",", 
     RowBox[{"-", 
      FractionBox["38", "41"]}], ",", 
     RowBox[{"-", 
      FractionBox["1114627", "44649"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "99"}], ",", 
     RowBox[{"-", 
      FractionBox["31", "48"]}], ",", 
     FractionBox["109214729", "1772352"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", 
     RowBox[{"-", 
      FractionBox["9", "43"]}], ",", 
     RowBox[{"-", 
      FractionBox["702585", "1204"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9876965636052303`*^9, 3.98769712721288*^9, 
  3.988475076772337*^9, 3.988573553102022*^9, 3.988800250617544*^9, 
  3.988801220724889*^9, 3.9888038352901583`*^9, 3.9888843129906816`*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"660e4588-5788-4d0e-b496-c1baae33af31"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Checking", " ", "Proportionality", " ", "between", " ", 
   SuperscriptBox["k", "m"], " ", "and", " ", 
   SuperscriptBox["e", "m"]}], "*)"}]], "Input",
 CellChangeTimes->{{3.946534051623734*^9, 3.946534064448991*^9}, {
  3.988492962871387*^9, 3.9884929676315937`*^9}, {3.988493003224244*^9, 
  3.98849301649946*^9}},ExpressionUUID->"49ce255e-3d97-4937-b2d4-\
4ce30c8d5edf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"KKn5", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}], 
      "-", 
      RowBox[{"x", " ", 
       RowBox[{
       "EEp5", "\[LeftDoubleBracket]", "a", "\[RightDoubleBracket]"}]}]}], "\[Equal]", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.946464993540821*^9, 3.946465008212494*^9}, {
   3.946465107397283*^9, 3.946465217804262*^9}, {3.9465339120416327`*^9, 
   3.946533926931815*^9}, {3.946534423174416*^9, 3.946534426409523*^9}, {
   3.962431129847481*^9, 3.9624311352036448`*^9}, 3.9624318104122763`*^9, {
   3.978514035486292*^9, 3.9785140458940573`*^9}, {3.97862412226357*^9, 
   3.978624142495284*^9}, {3.9885732317613077`*^9, 3.9885732423418293`*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"360c5d3f-2cd7-4a0d-879a-b675dd27efb9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9464650086150093`*^9, {3.946465137515333*^9, 3.946465185606842*^9}, 
   3.946465218966276*^9, 3.946465267689034*^9, 3.946533945318828*^9, {
   3.946534418963086*^9, 3.9465344279040737`*^9}, 3.946535017263112*^9, 
   3.955106122516163*^9, 3.955108197173283*^9, 3.962431202363089*^9, 
   3.962431677176573*^9, 3.962431819047274*^9, 3.9624325491924553`*^9, 
   3.9624326555628567`*^9, 3.96243886440882*^9, 3.962506554193803*^9, 
   3.9625066378919363`*^9, 3.962594712448592*^9, 3.96329979593458*^9, 
   3.963301111668438*^9, 3.97851404659589*^9, 3.978531648271652*^9, {
   3.978536439045085*^9, 3.978536467758315*^9}, 3.9785385392876043`*^9, 
   3.978624143343186*^9, 3.978624476653357*^9, 3.978671408285293*^9, 
   3.978671657000987*^9, 3.978696338330476*^9, 3.978708128213161*^9, 
   3.9787831261061974`*^9, 3.9794013276608887`*^9, 3.981014123474944*^9, 
   3.9814361648098993`*^9, 3.981530434970523*^9, 3.981731098433958*^9, 
   3.981787667745494*^9, 3.982763920820472*^9, 3.982764665040503*^9, 
   3.982829318284245*^9, 3.9846365243599577`*^9, 3.988475083751958*^9, 
   3.9885735601524763`*^9, 3.988800255305462*^9, 3.988801222647389*^9, 
   3.9888038374350653`*^9, 3.988884315101828*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"bbfc5ca5-313d-4022-8328-89be7d890ac9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Checking", " ", "the", " ", "Matrix", " ", 
   SubscriptBox["S", 
    RowBox[{"a", ",", "b"}]]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9884930373941517`*^9, 
  3.988493047570793*^9}},ExpressionUUID->"e669ab1f-2680-4f05-8ce8-\
882a3d4e3905"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"DotProduct", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"KKn5", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "+", 
         RowBox[{"KKn5", "[", 
          RowBox[{"[", "b", "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"KKn5", "[", 
          RowBox[{"[", "a", "]"}], "]"}], "+", 
         RowBox[{"KKn5", "[", 
          RowBox[{"[", "b", "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "1", ",", "n5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "1", ",", "n5"}], "}"}]}], "]"}], "//", 
    "MatrixForm"}], "//", "N"}], "//", "Rationalize"}]], "Input",
 CellChangeTimes->{{3.962118402742976*^9, 3.9621185165786657`*^9}, {
   3.962119430341096*^9, 3.962119483554144*^9}, {3.9621603113124733`*^9, 
   3.9621603130378113`*^9}, 3.962279936975395*^9, {3.963299818744253*^9, 
   3.9632998201952333`*^9}, {3.978512977994213*^9, 3.9785129862278633`*^9}, {
   3.9786232727728167`*^9, 3.97862327617636*^9}, {3.978623621725432*^9, 
   3.9786236301955967`*^9}, {3.978696347978513*^9, 3.978696378913458*^9}, {
   3.978708140918486*^9, 3.9787081485055027`*^9}, {3.9884930308971777`*^9, 
   3.988493077229804*^9}, {3.98857324732187*^9, 3.9885732583455467`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"3cfa678b-b4b2-423c-84a9-f2842fb38cd0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "2494.413387493296`"}], "409.24179777923655`", 
      RowBox[{"-", "9666.96910769204`"}], 
      RowBox[{
       RowBox[{"-", "886.073066639243`"}], "-", 
       RowBox[{"4369.577343529764`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"-", "2494.413387493296`"}], "0", 
      RowBox[{"-", "4702.994143391023`"}], "553.2341480472161`", 
      RowBox[{"106.36538461538461`", "\[VeryThinSpace]", "-", 
       RowBox[{"2260.403110655504`", " ", "\[ImaginaryI]"}]}]},
     {"409.24179777923655`", 
      RowBox[{"-", "4702.994143391023`"}], "0", 
      RowBox[{"-", "21135.398869210352`"}], 
      RowBox[{"2224.0996503496503`", "\[VeryThinSpace]", "-", 
       RowBox[{"8022.990389672216`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"-", "9666.96910769204`"}], "553.2341480472161`", 
      RowBox[{"-", "21135.398869210352`"}], "0", 
      RowBox[{"6464.903150017403`", "\[VeryThinSpace]", "-", 
       RowBox[{"8223.237670120661`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "886.073066639243`"}], "-", 
       RowBox[{"4369.577343529764`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"106.36538461538461`", "\[VeryThinSpace]", "-", 
       RowBox[{"2260.403110655504`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"2224.0996503496503`", "\[VeryThinSpace]", "-", 
       RowBox[{"8022.990389672216`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"6464.903150017403`", "\[VeryThinSpace]", "-", 
       RowBox[{"8223.237670120661`", " ", "\[ImaginaryI]"}]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9621184079055233`*^9, {3.962118447259061*^9, 3.962118450880933*^9}, {
   3.962118486365423*^9, 3.962118517148115*^9}, 3.9621198589998198`*^9, 
   3.962160343559979*^9, 3.9622799386184807`*^9, 3.962280053102356*^9, 
   3.962431826593472*^9, 3.962432551359823*^9, 3.9624326568444977`*^9, 
   3.9624388687995987`*^9, 3.962506556500318*^9, 3.962506641201736*^9, 
   3.96259471588932*^9, {3.963299813323348*^9, 3.9632998211449633`*^9}, 
   3.963301113651225*^9, 3.978512989842011*^9, 3.978514053533201*^9, 
   3.97853164996347*^9, {3.978536440506131*^9, 3.9785364692010403`*^9}, 
   3.978538541296053*^9, 3.978623281423377*^9, 3.978623369522662*^9, {
   3.978623617068124*^9, 3.9786236308347197`*^9}, 3.978624151838106*^9, 
   3.9786244785369263`*^9, 3.978671410548954*^9, {3.978671633379353*^9, 
   3.978671658480012*^9}, {3.978696349614359*^9, 3.978696379586465*^9}, {
   3.978708133773114*^9, 3.97870814964133*^9}, 3.978783127280643*^9, 
   3.9794013288944407`*^9, 3.981014125780283*^9, 3.98143616677499*^9, 
   3.9814474171530113`*^9, 3.981530436501726*^9, 3.981731099714596*^9, 
   3.981787669100706*^9, 3.982763921791543*^9, 3.982764667099003*^9, 
   3.98282931906945*^9, 3.984636525566592*^9, 3.9884750887227583`*^9, {
   3.988493070494916*^9, 3.988493079114222*^9}, 3.988573566080408*^9, 
   3.988800257542889*^9, 3.9888012245475082`*^9, 3.9888038394597816`*^9, 
   3.98888431715844*^9},
 CellLabel->
  "Out[196]//MatrixForm=",ExpressionUUID->"52d9992e-bbe2-4c19-aa29-\
6ab33985bd18"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Checking", " ", "the", " ", "Matrix", " ", 
    RowBox[{"ek", "[", 
     RowBox[{
      RowBox[{"{", "a", "}"}], ",", 
      RowBox[{"{", "b", "}"}]}], "]"}]}], "=", 
   RowBox[{
    SubscriptBox["e", "a"], "\[CenterDot]", 
    SubscriptBox["k", "b"]}]}], "*)"}]], "Input",ExpressionUUID->"3785ef15-\
5c5d-43cc-8b69-37c61225d8a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"DotProduct", "[", 
      RowBox[{
       RowBox[{"EEp5", "[", 
        RowBox[{"[", "a", "]"}], "]"}], ",", 
       RowBox[{"KKn5", "[", 
        RowBox[{"[", "b", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "1", ",", "n5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "1", ",", "n5"}], "}"}]}], "]"}], "//", 
   "MatrixForm"}], "//", "Rationalize"}]], "Input",
 CellChangeTimes->{{3.962118402742976*^9, 3.9621185165786657`*^9}, {
   3.962119430341096*^9, 3.962119483554144*^9}, {3.9621603113124733`*^9, 
   3.9621603130378113`*^9}, 3.962279936975395*^9, {3.962431227200371*^9, 
   3.962431228877466*^9}, {3.962431284252842*^9, 3.962431307347454*^9}, {
   3.963299824588769*^9, 3.963299826450336*^9}, {3.97851406120325*^9, 
   3.9785140707236557`*^9}, {3.978624156004547*^9, 3.978624159587371*^9}, {
   3.978696386744068*^9, 3.978696387298452*^9}, 3.988493087713244*^9, {
   3.9885732615798807`*^9, 3.98857326879729*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"c73c0aea-8f2a-4996-9e91-9e6a8db27f6a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox["354067867", "2159850"]}], 
      FractionBox["2055252917", "1079925"], 
      FractionBox["10402115456", "4679675"], 
      RowBox[{"-", 
       FractionBox["5297446967", "1337050"]}]},
     {
      RowBox[{"-", 
       FractionBox["189116179", "440640"]}], "0", 
      FractionBox["7504189", "4320"], 
      FractionBox["3798434297", "954720"], 
      RowBox[{"-", 
       FractionBox["1781332357", "336960"]}]},
     {
      RowBox[{"-", 
       FractionBox["286504613", "185130"]}], 
      FractionBox["40659364", "74415"], "0", 
      FractionBox["571919177", "80223"], 
      RowBox[{"-", 
       FractionBox["7113740537", "1160874"]}]},
     {
      FractionBox["17879467217", "12184920"], 
      RowBox[{"-", 
       FractionBox["2237955149", "2215440"]}], 
      FractionBox["7005183797", "1218492"], "0", 
      RowBox[{"-", 
       FractionBox["2749910977", "443088"]}]},
     {
      RowBox[{"-", 
       FractionBox["819692183", "40205"]}], 
      FractionBox["15800648", "1505"], 
      RowBox[{"-", 
       FractionBox["127801631", "3311"]}], 
      FractionBox["248113868", "5117"], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9846369741089487`*^9, 3.9884750910330467`*^9, 
  3.9884930966875896`*^9, 3.988573572858884*^9, 3.988800262618891*^9, 
  3.988801226549202*^9, 3.988803841406529*^9, 3.988884319048667*^9},
 CellLabel->
  "Out[197]//MatrixForm=",ExpressionUUID->"3cae1f6b-6473-4068-bb5a-\
83badf57ca4e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Replacing", " ", "kinematic", " ", "data"}], "*)"}]], "Input",Expre\
ssionUUID->"507ae176-6cd7-456a-96ff-da384a7e727c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NUM5ym", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ek", "[", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"DotProduct", "[", 
       RowBox[{
        RowBox[{"EEp5", "[", 
         RowBox[{"[", "x", "]"}], "]"}], ",", 
        RowBox[{"KKn5", "[", 
         RowBox[{"[", "y", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ee", "[", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"DotProduct", "[", 
       RowBox[{
        RowBox[{"EEp5", "[", 
         RowBox[{"[", "x", "]"}], "]"}], ",", 
        RowBox[{"EEp5", "[", 
         RowBox[{"[", "y", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["k", "x_"], "\[CenterDot]", 
       SubscriptBox["k", "y_"]}], "\[RuleDelayed]", 
      RowBox[{"VecProduct", "[", 
       RowBox[{
        RowBox[{"kn5", "[", 
         RowBox[{"[", "x", "]"}], "]"}], ",", 
        RowBox[{"kn5", "[", 
         RowBox[{"[", "y", "]"}], "]"}]}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", "x_", "}"}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"KKn5", "[", 
        RowBox[{"[", "x", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_"}], "}"}]], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"VecProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"kn5", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "y", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"kn5", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "y", "]"}], "]"}]}]}], "]"}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_", ",", "z_"}], "}"}]], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"VecProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"kn5", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "z", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"kn5", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ",", 
     RowBox[{
      SubscriptBox["k", 
       RowBox[{"{", 
        RowBox[{"x_", ",", "y_", ",", "z_", ",", "w_"}], "}"}]], "\[RuleDelayed]", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"VecProduct", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"kn5", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "z", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "w", "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"kn5", "[", 
            RowBox[{"[", "x", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "y", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "z", "]"}], "]"}], "+", 
           RowBox[{"kn5", "[", 
            RowBox[{"[", "w", "]"}], "]"}]}]}], "]"}], ")"}], 
       RowBox[{"1", "/", "2"}]]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "y", "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", "y_", "}"}], ",", 
        RowBox[{"{", "z_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "y", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", "z", "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", "x_", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y_", ",", "z_"}], "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"y", ",", "z"}], "}"}]]}], ")"}], "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"y_", ",", "z_"}], "}"}], ",", 
        RowBox[{"{", "x_", "}"}]}]], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"VecProduct", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"kn5", "[", 
           RowBox[{"[", "x", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "y", "]"}], "]"}], "+", 
          RowBox[{"kn5", "[", 
           RowBox[{"[", "z", "]"}], "]"}]}]}], "]"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["k", 
           RowBox[{"{", "x", "}"}]], "+", 
          SubscriptBox["k", 
           RowBox[{"{", 
            RowBox[{"y", ",", "z"}], "}"}]]}], ")"}], "2"]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.962119513836987*^9, 3.962119651850169*^9}, {
   3.96216031631061*^9, 3.9621603182087917`*^9}, 3.962279947770602*^9, {
   3.962431701045252*^9, 3.9624317765439587`*^9}, {3.962431837450289*^9, 
   3.962431858356667*^9}, {3.978515176203068*^9, 3.978515186285681*^9}, {
   3.978515252654581*^9, 3.97851526370002*^9}, {3.9785156784022293`*^9, 
   3.9785157311090307`*^9}, {3.9785861856663237`*^9, 3.978586225772665*^9}, {
   3.978592015225789*^9, 3.978592019829389*^9}, {3.978592551758731*^9, 
   3.978592597132678*^9}, {3.978592644176779*^9, 3.978592652476099*^9}, {
   3.9785952597655354`*^9, 3.9785952602142267`*^9}, {3.9786191474375143`*^9, 
   3.9786191619356728`*^9}, {3.9786192272270184`*^9, 3.978619247250186*^9}, {
   3.978624206461361*^9, 3.978624331585968*^9}, {3.978624370073724*^9, 
   3.9786243986743717`*^9}, 3.978624613344142*^9, {3.979106589741909*^9, 
   3.9791065901973667`*^9}, {3.9791071269992456`*^9, 3.979107185629066*^9}, {
   3.979109961917844*^9, 3.979110014905122*^9}, {3.987856545245728*^9, 
   3.987856559366632*^9}, {3.9878566014663963`*^9, 3.987856761788548*^9}, {
   3.987858118074156*^9, 3.987858155505416*^9}, {3.9878582382323017`*^9, 
   3.987858254359275*^9}, 3.9882877745524807`*^9, {3.988287947550351*^9, 
   3.9882880323997707`*^9}, 3.988479010326013*^9, {3.98857363900276*^9, 
   3.9885736577875013`*^9}, {3.988573822461752*^9, 3.9885738302473583`*^9}, {
   3.98857522831839*^9, 3.988575247131846*^9}, {3.988578292341271*^9, 
   3.988578293581791*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"2741bbdc-bfa7-40b3-9e64-5ea0e590b814"],

Cell[BoxData[
 RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}]], "Input",
 CellChangeTimes->{{3.98828875701101*^9, 
  3.9882887671461973`*^9}},ExpressionUUID->"3b96e605-935f-44b8-8ff2-\
ec129fc1db01"],

Cell[BoxData[
 RowBox[{
  StyleBox["(*",
   FontSize->18], 
  RowBox[{
   StyleBox["Comparing",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox[
    SubscriptBox[
     StyleBox["c",
      FontSize->18], 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]],
    FontSize->16], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox["with",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox[
    SubscriptBox["Fey", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}]],
    FontSize->16]}], 
  StyleBox["*)",
   FontSize->18]}]], "Input",
 CellChangeTimes->{{3.988287848842828*^9, 3.98828786122966*^9}, {
  3.988493226379902*^9, 
  3.988493249488243*^9}},ExpressionUUID->"740c7390-e4e9-4f80-ade6-\
364c0727a587"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       SubscriptBox["Fey", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}]], 
       SubscriptBox["c", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}]]], "/.", "NUM4ym"}], "/.",
      "NUM4ym"}], ",", "50"}], "]"}], "//", "Rationalize"}]], "Input",
 CellChangeTimes->{{3.9884751200387287`*^9, 3.9884751447938538`*^9}, 
   3.9884771921123533`*^9, {3.9884772776155157`*^9, 3.988477291571383*^9}, 
   3.988477323669626*^9},
 CellLabel->
  "In[199]:=",ExpressionUUID->"c89be8d3-8b75-4ada-86d3-9d79198ea2d5"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.9884771935885897`*^9, 3.988477292359373*^9, 
  3.988477332586873*^9, 3.988479073888489*^9, 3.988578300968161*^9, 
  3.988800269144033*^9, 3.9888012338850603`*^9, 3.988803846853732*^9, 
  3.988884325065426*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"c07d9c69-c658-47a7-87ba-d2794077bcd9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox["(*",
   FontSize->18], 
  RowBox[{
   StyleBox["Comparing",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox[
    SubscriptBox[
     StyleBox["c",
      FontSize->18], 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]],
    FontSize->16], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox["with",
    FontSize->18], 
   StyleBox[" ",
    FontSize->18], 
   StyleBox[
    SubscriptBox["Fey", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]],
    FontSize->16]}], 
  StyleBox["*)",
   FontSize->18]}]], "Input",
 CellChangeTimes->{{3.988287848842828*^9, 3.98828786122966*^9}, {
  3.988493226379902*^9, 3.988493249488243*^9}, {3.988577449909719*^9, 
  3.9885774540231857`*^9}},ExpressionUUID->"386f97c9-c9f4-4a7f-85f5-\
bc3c324e77d4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{" ", 
        SubscriptBox["Fey", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]]}], 
       SubscriptBox["c", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}]]], "/.", 
      "NUM5ym"}], "/.", "NUM5ym"}], ",", "50"}], "]"}], "//", 
  "Rationalize"}]], "Input",
 CellChangeTimes->{{3.9884751200387287`*^9, 3.9884751447938538`*^9}, 
   3.9884771921123533`*^9, {3.9884772776155157`*^9, 3.988477291571383*^9}, 
   3.988477323669626*^9, {3.988573677911463*^9, 3.988573686915165*^9}, 
   3.988573729070753*^9, {3.9885737850797653`*^9, 3.988573791505287*^9}, {
   3.988573845912772*^9, 3.988573852088176*^9}, {3.9885747580273952`*^9, 
   3.9885747722797413`*^9}, {3.988574805070661*^9, 3.988574810203824*^9}, {
   3.9885763616316643`*^9, 3.988576361720014*^9}, 3.988576411030986*^9},
 CellLabel->
  "In[200]:=",ExpressionUUID->"f43e6ea3-3feb-42de-bc33-f841889df36e"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.988573689159371*^9, 3.988573793955759*^9, {3.988573835391337*^9, 
   3.9885738535929832`*^9}, 3.988574775175074*^9, 3.988574813539859*^9, 
   3.988575206986628*^9, 3.988575352978262*^9, 3.9885761369558687`*^9, 
   3.988576252881631*^9, {3.9885763558132143`*^9, 3.988576364536233*^9}, 
   3.9885764141104*^9, 3.988577068326722*^9, 3.988578304939114*^9, 
   3.988800274706586*^9, 3.988801238582662*^9, 3.988803851061648*^9, 
   3.988884329882121*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"2dcbb8cb-3684-4420-8661-d4e11582a04b"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"5f5f5232-70ca-4d2e-bccd-\
60ec7787ad1a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"As", " ", "a", " ", "final", " ", "remark"}], ",", " ", 
   RowBox[{
    RowBox[{"we", " ", "perform", " ", "the", " ", "full", " ", "six"}], "-", 
    
    RowBox[{
    "poin", " ", "boundary", " ", "correlators", " ", "by", " ", "using", " ",
      "our", " ", "approach"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.978596496477347*^9, 3.978596530612756*^9}, {
  3.9884788411129007`*^9, 3.988478875859918*^9}, {3.988492623639865*^9, 
  3.9884926274139223`*^9}, {3.988579229682577*^9, 3.98857925358436*^9}, {
  3.988579406875309*^9, 3.988579440265184*^9}, {3.9888176664941187`*^9, 
  3.988817750679061*^9}, {3.989907736243679*^9, 3.989907740650662*^9}},
 FontSize->24,ExpressionUUID->"21967a5a-8465-42b1-9386-9aae73d1db15"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Six", "-", "Point"}], "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.987845551226409*^9, 3.987845565020466*^9}, {
  3.98785104149457*^9, 3.987851048267975*^9}, {3.987853138962083*^9, 
  3.9878531456949883`*^9}, {3.9884940491691217`*^9, 3.988494051329521*^9}, {
  3.988817280149851*^9, 
  3.9888172823664627`*^9}},ExpressionUUID->"1e3ec1e5-8dd5-4c0d-8236-\
9aa48dadd166"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "Contributions", "*)"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.987845551226409*^9, 3.987845565020466*^9}, {
  3.98785104149457*^9, 3.987851048267975*^9}, {3.987853138962083*^9, 
  3.9878531456949883`*^9}, {3.9884940491691217`*^9, 3.988494051329521*^9}, {
  3.988817280149851*^9, 3.9888172823664627`*^9}, {3.9899077712845993`*^9, 
  3.989907776733871*^9}},ExpressionUUID->"6ac57db3-f190-4766-9311-\
25b85c323fc0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cp61", "=", 
  RowBox[{"NestList", "[", 
   RowBox[{"RotateLeft", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"{", "2", "}"}], ",", 
      RowBox[{"{", "3", "}"}], ",", 
      RowBox[{"{", "4", "}"}], ",", 
      RowBox[{"{", "5", "}"}], ",", 
      RowBox[{"{", "6", "}"}]}], "}"}], ",", "5"}], "]"}], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Cyclic", " ", "Permutations"}], "*)"}],
   FontSize->14]}]], "Input",
 CellChangeTimes->{{3.9815284466808147`*^9, 3.981528451241757*^9}, {
   3.981530536043371*^9, 3.98153054660522*^9}, {3.9815307805761003`*^9, 
   3.981530784274502*^9}, {3.981531009634647*^9, 3.981531041339287*^9}, {
   3.981531103684533*^9, 3.981531149400407*^9}, 3.981531201882349*^9, {
   3.981531410661721*^9, 3.981531446973424*^9}, {3.988494068607169*^9, 
   3.9884940825530157`*^9}, {3.988803890038639*^9, 3.988803900213421*^9}, {
   3.988810286916348*^9, 3.988810301879651*^9}, 3.988811394724085*^9},
 CellLabel->
  "In[201]:=",ExpressionUUID->"821c0ba3-acb6-43e4-8596-fc221fb643dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", "6", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", "6", "}"}], ",", 
     RowBox[{"{", "1", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", "6", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", "6", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "5", "}"}], ",", 
     RowBox[{"{", "6", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "6", "}"}], ",", 
     RowBox[{"{", "1", "}"}], ",", 
     RowBox[{"{", "2", "}"}], ",", 
     RowBox[{"{", "3", "}"}], ",", 
     RowBox[{"{", "4", "}"}], ",", 
     RowBox[{"{", "5", "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.981530784809373*^9, 3.981531041718835*^9, {3.981531104653727*^9, 
   3.9815311502903852`*^9}, 3.981531203196397*^9, 3.98153141698778*^9, 
   3.9815314515822906`*^9, 3.981692087739497*^9, 3.981693555474453*^9, 
   3.981718565296152*^9, 3.981731006825307*^9, 3.98173206220403*^9, 
   3.981784917020514*^9, 3.98178502675529*^9, 3.988494154720253*^9, 
   3.988494248903207*^9, 3.988799966507646*^9, 3.9888010814236917`*^9, 
   3.98880369539075*^9, 3.988803903544406*^9, 3.988810302742749*^9, 
   3.988811425567861*^9, 3.988813326056959*^9, 3.988884334628214*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"56f498d3-9cac-4804-9186-bdfb3f696922"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cp62", "=", 
  RowBox[{"NestList", "[", 
   RowBox[{"RotateLeft", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], ",",
     "5"}], "]"}], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Cyclic", " ", "Permutations"}], "*)"}],
   FontSize->14]}]], "Input",
 CellChangeTimes->{{3.9815284466808147`*^9, 3.981528451241757*^9}, {
   3.981530536043371*^9, 3.98153054660522*^9}, {3.9815307805761003`*^9, 
   3.981530784274502*^9}, {3.981531009634647*^9, 3.981531041339287*^9}, {
   3.981531103684533*^9, 3.981531149400407*^9}, 3.981531201882349*^9, {
   3.981531410661721*^9, 3.981531446973424*^9}, {3.988494068607169*^9, 
   3.9884940825530157`*^9}, {3.988803890038639*^9, 3.988803900213421*^9}, {
   3.988810286916348*^9, 3.988810301879651*^9}, {3.988811394724085*^9, 
   3.988811420386479*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"7c7d2723-3c93-4c56-bb85-d6649efb6e97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", "6", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6", ",", "1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1", ",", "2", ",", "3", ",", "4", ",", "5"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.988811422220747*^9, 3.9888133272546663`*^9, 
  3.988884335893697*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"538270b1-ed4b-47a7-a74f-90a11b8cbdc0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}]], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k", 
          RowBox[{"{", "1", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "2", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "3", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "4", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "5", "}"}]], "+", 
         SubscriptBox["k", 
          RowBox[{"{", "6", "}"}]]}], ")"}]], " ", 
      RowBox[{"(", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"A6YM", "//", "Expand"}], ")"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubscriptBox["s", 
                 RowBox[{"a_", ",", "b_"}]], "\[RuleDelayed]", 
                SubscriptBox["S", 
                 RowBox[{
                  RowBox[{"{", "a", "}"}], ",", 
                  RowBox[{"{", "b", "}"}]}]]}], ",", 
               RowBox[{
                SubscriptBox["s", 
                 RowBox[{"a_", ",", "b_", ",", "c_"}]], "\[RuleDelayed]", 
                SubscriptBox["S", 
                 RowBox[{
                  RowBox[{"{", "a", "}"}], ",", 
                  RowBox[{"{", "b", "}"}], ",", 
                  RowBox[{"{", "c", "}"}]}]]}], ",", 
               RowBox[{
                SubscriptBox["s", 
                 RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}]], "\[RuleDelayed]", 
                SubscriptBox["S", 
                 RowBox[{
                  RowBox[{"{", "a", "}"}], ",", 
                  RowBox[{"{", "b", "}"}], ",", 
                  RowBox[{"{", "c", "}"}], ",", 
                  RowBox[{"{", "d", "}"}]}]]}]}], "}"}]}], ")"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"{", "1", "}"}], "\[Rule]", 
              RowBox[{
               RowBox[{"cp61", "[", 
                RowBox[{"[", "x", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"{", "2", "}"}], "\[Rule]", 
              RowBox[{
               RowBox[{"cp61", "[", 
                RowBox[{"[", "x", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"{", "3", "}"}], "\[Rule]", 
              RowBox[{
               RowBox[{"cp61", "[", 
                RowBox[{"[", "x", "]"}], "]"}], "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"{", "4", "}"}], "\[Rule]", 
              RowBox[{
               RowBox[{"cp61", "[", 
                RowBox[{"[", "x", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"{", "5", "}"}], "\[Rule]", 
              RowBox[{
               RowBox[{"cp61", "[", 
                RowBox[{"[", "x", "]"}], "]"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"{", "6", "}"}], "\[Rule]", 
              RowBox[{
               RowBox[{"cp61", "[", 
                RowBox[{"[", "x", "]"}], "]"}], "[", 
               RowBox[{"[", "6", "]"}], "]"}]}]}], "}"}]}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}]}], "//", 
     "Expand"}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.988803980070341*^9, 3.988803980397552*^9}, {3.988809810156184*^9, 
   3.988809868614217*^9}, {3.9888110386377563`*^9, 3.9888110835853777`*^9}, {
   3.9888111241399927`*^9, 3.988811134154615*^9}, {3.988811437468635*^9, 
   3.9888114496192837`*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"81755eeb-d73b-4390-8b3e-b73096794581"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"12", ",", "3", ",", "4", ",", "5", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A5pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz5", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988811940143305*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"483988f2-c8a8-48d7-8787-9c55c1b7ffb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "23", ",", "4", ",", "5", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A5pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz5", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988812009712492*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"6cd1e4b9-e4a2-46e3-88e4-57e1590f4d91"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "2", ",", "34", ",", "5", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A5pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz5", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988811940143305*^9}, {3.9888120197391148`*^9, 3.988812045541284*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"8ab8d0d5-b06c-42c0-bce3-eb4036fea185"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "2", ",", "3", ",", "45", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A5pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz5", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988811940143305*^9}, {3.988812058893737*^9, 3.988812083921397*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"bb674a9e-b7ef-415f-bf64-58a25a261ee5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"123", ",", "4", ",", "5", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A4pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988811940143305*^9}, {3.988812227259159*^9, 3.988812243808872*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"537b8617-8de3-46ad-aa23-ccb041be6eb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "234", ",", "5", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A4pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988811940143305*^9}, {3.988812227259159*^9, 3.988812291578113*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"5eca712c-0956-4868-bc68-b49e1b2d96b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "2", ",", "345", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A4pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988811940143305*^9}, {3.988812227259159*^9, 3.988812291578113*^9}, {
   3.988812333029665*^9, 3.988812360938818*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"497b8daf-8fe3-472a-88a0-b24e024fc64e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"12", ",", "34", ",", "5", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A4pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988811940143305*^9}, {3.988812227259159*^9, 3.988812291578113*^9}, {
   3.988812333029665*^9, 3.988812360938818*^9}, {3.988812409066595*^9, 
   3.988812451728795*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"675bb8dd-7564-4884-ac74-03132ecf6dbb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"12", ",", "3", ",", "45", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A4pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988811940143305*^9}, {3.988812227259159*^9, 3.988812291578113*^9}, {
   3.988812333029665*^9, 3.988812360938818*^9}, {3.988812409066595*^9, 
   3.988812508734041*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"2b87e7cf-dc1f-46ae-aeee-913e31038e08"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "23", ",", "45", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A4pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988811940143305*^9}, {3.988812227259159*^9, 3.988812291578113*^9}, {
   3.988812333029665*^9, 3.988812360938818*^9}, {3.988812409066595*^9, 
   3.988812508734041*^9}, {3.988812539192217*^9, 3.988812582204906*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"0d4575f6-d20f-484c-a547-ad21055a836a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1", ",", "2345", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A3pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz3", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988811940143305*^9}, {3.988812227259159*^9, 3.988812291578113*^9}, {
   3.988812333029665*^9, 3.988812360938818*^9}, {3.988812635200782*^9, 
   3.988812685029084*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"c453f498-1b3e-4b24-a184-309544bd0fd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"12", ",", "345", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A3pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz3", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988811940143305*^9}, {3.988812227259159*^9, 3.988812291578113*^9}, {
   3.988812333029665*^9, 3.988812360938818*^9}, {3.988812635200782*^9, 
   3.988812685029084*^9}, {3.9888127271255913`*^9, 3.988812764872828*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"8a4999b7-a5bf-4092-a8ab-ef0ed744d65e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"123", ",", "45", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A3pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz3", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988811940143305*^9}, {3.988812227259159*^9, 3.988812291578113*^9}, {
   3.988812333029665*^9, 3.988812360938818*^9}, {3.988812635200782*^9, 
   3.988812685029084*^9}, {3.9888127271255913`*^9, 3.988812764872828*^9}, {
   3.988812882311154*^9, 3.9888129183779993`*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"ffe42fc3-4496-4e26-9720-40eaf5e0de88"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["a", 
    RowBox[{"1234", ",", "5", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{"A3pYM", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], 
         RowBox[{"Kz3", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"cp62", "[", 
               RowBox[{"[", "w", "]"}], "]"}], "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cp62", "[", 
              RowBox[{"[", "w", "]"}], "]"}], "[", 
             RowBox[{"[", "6", "]"}], "]"}], "}"}]}], "]"}]}]], ",", 
       RowBox[{"{", 
        RowBox[{"w", ",", "1", ",", "6"}], "}"}]}], "]"}], ")"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9815246669895697`*^9, 3.981524679290008*^9}, {
   3.981524716571115*^9, 3.9815247166571693`*^9}, {3.981526146339872*^9, 
   3.981526283289167*^9}, {3.981526672118292*^9, 3.981526729132742*^9}, {
   3.9815268061800127`*^9, 3.9815268093775043`*^9}, {3.981527093397912*^9, 
   3.981527108226553*^9}, {3.981531903605406*^9, 3.98153191241148*^9}, 
   3.981532179190444*^9, {3.981691855584641*^9, 3.9816918700370502`*^9}, {
   3.98169192065968*^9, 3.981691950428953*^9}, {3.981692027475087*^9, 
   3.981692066735827*^9}, {3.981693282936573*^9, 3.981693283027134*^9}, {
   3.981693498006569*^9, 3.981693498780793*^9}, 3.981693550514144*^9, {
   3.9816937024564323`*^9, 3.981693704881036*^9}, 3.981718152977339*^9, 
   3.981730989684555*^9, {3.981731999319931*^9, 3.981732045225183*^9}, {
   3.98849408752629*^9, 3.988494146477148*^9}, 3.988494271590747*^9, {
   3.98881146844145*^9, 3.988811503435107*^9}, {3.988811585091844*^9, 
   3.98881159799179*^9}, {3.988811657304264*^9, 3.988811677223233*^9}, {
   3.9888117289958344`*^9, 3.988811750048903*^9}, {3.9888118006952763`*^9, 
   3.98881182797579*^9}, 3.988811858019483*^9, {3.988811914756382*^9, 
   3.988811940143305*^9}, {3.988812227259159*^9, 3.988812291578113*^9}, {
   3.988812333029665*^9, 3.988812360938818*^9}, {3.988812635200782*^9, 
   3.988812685029084*^9}, {3.9888127271255913`*^9, 3.988812764872828*^9}, {
   3.988812882311154*^9, 3.9888129712558413`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"151888c3-b08b-450a-87a1-3f8d3fabfbdc"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Full", " ", "six"}], "-", 
    RowBox[{"point", " ", "correlator"}]}], "*)"}],
  FontSize->14]], "Input",ExpressionUUID->"fc57544f-72dc-4b76-934e-\
c2c32af056e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["c", 
    RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}]], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      FractionBox["1", "6"], ")"}], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["a", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"12", ",", "3", ",", "4", ",", "5", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "23", ",", "4", ",", "5", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "2", ",", "34", ",", "5", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "2", ",", "3", ",", "45", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"123", ",", "4", ",", "5", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "234", ",", "5", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "2", ",", "345", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"12", ",", "34", ",", "5", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"12", ",", "3", ",", "45", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "23", ",", "45", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"1", ",", "2345", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"12", ",", "345", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"123", ",", "45", ",", "6"}]], "+", 
       SubscriptBox["a", 
        RowBox[{"1234", ",", "5", ",", "6"}]]}], ")"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9884951931970778`*^9, 3.988495263901299*^9}, {
   3.988495384492395*^9, 3.988495407604238*^9}, {3.98858062557421*^9, 
   3.988580625812642*^9}, {3.988803985623747*^9, 3.9888039857367563`*^9}, {
   3.988812999934677*^9, 3.988813057803563*^9}, {3.988813093417595*^9, 
   3.9888131976242247`*^9}, {3.988813393820588*^9, 3.988813394163701*^9}, 
   3.988817618173725*^9, {3.9888187847120533`*^9, 3.988818792179392*^9}, 
   3.988884370156301*^9, 3.98888459375248*^9, 
   3.989907788361957*^9},ExpressionUUID->"362195ed-7bf7-48bd-9524-\
6c8494d5d094"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%", "*)"}],
  
  FontSize->12]], "Input",
 CellChangeTimes->{{3.988277075033635*^9, 
  3.988277086499198*^9}},ExpressionUUID->"6369bdc9-09e8-41b6-87a0-\
5460bba07898"]
},
WindowSize->{1704, 932},
WindowMargins->{{Automatic, -1896}, {Automatic, 25}},
LightDark->"Light",
Magnification:>1.25 Inherited,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f00097fa-5e6a-4fc6-a19c-9402216f9f64"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 373, 10, 53, "Input",ExpressionUUID->"6814c491-604b-4516-9a55-6cd087276329"],
Cell[930, 32, 956, 31, 42, "Input",ExpressionUUID->"e421238a-f3c6-4a70-8147-0dfb8a9545cf"],
Cell[1889, 65, 2310, 68, 44, "Input",ExpressionUUID->"37a49737-6100-4cbc-a5f3-86eb1c6b049f"],
Cell[4202, 135, 406, 10, 44, "Input",ExpressionUUID->"35e80faf-fb51-4c51-a14b-47a350dceb05"],
Cell[4611, 147, 576, 15, 58, "Input",ExpressionUUID->"ba515afc-73b5-4e2b-884c-df11d18cf5c3"],
Cell[5190, 164, 259, 7, 35, "Input",ExpressionUUID->"5f0f3424-ae75-4199-ba91-79390f0b2a99"],
Cell[5452, 173, 473, 10, 38, "Input",ExpressionUUID->"81a62f1b-7221-4cbb-b709-7a172fc2a988"],
Cell[5928, 185, 1520, 43, 86, "Input",ExpressionUUID->"c3ad5399-1e06-4f18-ba1a-ef7a4fa0c4d0"],
Cell[7451, 230, 637, 15, 36, "Input",ExpressionUUID->"416267e6-da3d-4d13-9481-dab005b90229"],
Cell[CellGroupData[{
Cell[8113, 249, 653, 18, 37, "Input",ExpressionUUID->"59ff114c-13d8-461e-ab96-64c0eec1307e"],
Cell[8769, 269, 502, 12, 41, "Output",ExpressionUUID->"7b049b67-d311-481d-9b28-2ffa882c6fd8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9308, 286, 674, 18, 37, "Input",ExpressionUUID->"51834792-e51b-43ad-90d6-ccbcf3d5baa1"],
Cell[9985, 306, 1057, 30, 60, "Output",ExpressionUUID->"ef50bd64-3135-4812-b59a-79454f869f5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11079, 341, 692, 18, 37, "Input",ExpressionUUID->"7f25486b-f1ce-4f40-867c-619099bbfb16"],
Cell[11774, 361, 2854, 90, 110, "Output",ExpressionUUID->"8145c082-222f-4045-ae94-2a4076e306ea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14665, 456, 757, 18, 37, "Input",ExpressionUUID->"04b482d4-772a-4941-9b02-7137cddc8166"],
Cell[15425, 476, 9527, 298, 258, "Output",ExpressionUUID->"a47f303a-e958-4cb4-9577-3b4fb9fac340"]
}, Open  ]],
Cell[24967, 777, 972, 41, 37, "Input",ExpressionUUID->"d03e8cb4-eb23-4ef0-ae14-b5af5980d624"],
Cell[25942, 820, 4742, 142, 141, "Input",ExpressionUUID->"af689c59-531c-4bf1-96e3-f418e40ca6eb"],
Cell[30687, 964, 6602, 179, 139, "Input",ExpressionUUID->"2042e01f-bf83-48d1-b484-fa29c82c2384"],
Cell[37292, 1145, 464, 10, 41, "Input",ExpressionUUID->"ac74e46f-5a59-4f0e-b27f-7d900c57bfc8"],
Cell[37759, 1157, 2089, 52, 37, "Input",ExpressionUUID->"ec132097-1ee5-4328-b1b3-73440885ae61"],
Cell[39851, 1211, 2624, 71, 63, "Input",ExpressionUUID->"fec281c0-e44e-49a5-b569-6eed43762188"],
Cell[42478, 1284, 4066, 111, 88, "Input",ExpressionUUID->"520adb23-dcc1-458a-bdd3-22a423680a8d"],
Cell[46547, 1397, 5970, 163, 115, "Input",ExpressionUUID->"9f8890fe-52e8-4fb4-804e-828e1c53cc45"],
Cell[52520, 1562, 362, 8, 44, "Input",ExpressionUUID->"352dbbec-323c-4ada-995e-27eeba5dc63a"],
Cell[52885, 1572, 333, 8, 38, "Input",ExpressionUUID->"ded43a7c-4c32-46a8-835f-522d2f6c3f8f"],
Cell[CellGroupData[{
Cell[53243, 1584, 4941, 138, 89, "Input",ExpressionUUID->"0413f6b7-176e-44cb-ac55-f91e6ae27d5a"],
Cell[58187, 1724, 2195, 63, 74, "Output",ExpressionUUID->"662084ea-5b5b-46cf-b8b7-028d9935045f"]
}, Open  ]],
Cell[60397, 1790, 469, 12, 41, "Input",ExpressionUUID->"00aa573a-d1a2-4f9c-b11e-7c5362d187a3"],
Cell[60869, 1804, 237, 7, 38, "Input",ExpressionUUID->"8d5bcdda-4e17-4f22-87e6-a8d9bb239d74"],
Cell[61109, 1813, 5555, 153, 190, "Input",ExpressionUUID->"8feca5dc-8cb2-4b06-adcc-67d61d35f513"],
Cell[66667, 1968, 238, 7, 38, "Input",ExpressionUUID->"7225ab52-ec08-415d-ad4d-1fedb5a31559"],
Cell[66908, 1977, 11567, 330, 218, "Input",ExpressionUUID->"084e015f-0175-47fc-9ea0-0b301ac2458b"],
Cell[78478, 2309, 639, 12, 44, "Input",ExpressionUUID->"3d3b9498-9cea-468d-a9de-bdbae978940e"],
Cell[79120, 2323, 247, 6, 41, "Input",ExpressionUUID->"7c4c888f-e130-455c-8510-e9012ae5fa78"],
Cell[79370, 2331, 664, 19, 37, "Input",ExpressionUUID->"d8844093-711b-47de-abcc-13c53da5dca7"],
Cell[80037, 2352, 173, 4, 36, "Input",ExpressionUUID->"e2bb895b-27b9-4a6a-a577-a09ae9d62664"],
Cell[80213, 2358, 8357, 142, 149, "Input",ExpressionUUID->"d7113d6c-4544-4929-a972-fe15cbe6d853"],
Cell[88573, 2502, 2688, 80, 60, "Input",ExpressionUUID->"ce7018f2-f88d-40fd-b759-ce8caf8269ed"],
Cell[91264, 2584, 239, 5, 36, "Input",ExpressionUUID->"986fc239-84e4-4b65-bf85-961fa3dbf6a8"],
Cell[91506, 2591, 898, 24, 36, "Input",ExpressionUUID->"2c814549-b253-4073-b9fc-ed069a747796"],
Cell[92407, 2617, 869, 24, 36, "Input",ExpressionUUID->"7ba4a1e5-8450-4fde-b59e-3fc3d9959e4b"],
Cell[93279, 2643, 919, 24, 36, "Input",ExpressionUUID->"71a2452e-006a-4069-9040-48415c3c96f0"],
Cell[94201, 2669, 915, 24, 36, "Input",ExpressionUUID->"2dee34d0-d706-45bc-a2b0-9eaea5484f2d"],
Cell[95119, 2695, 1697, 44, 53, "Input",ExpressionUUID->"c9171055-dbe5-457e-a13c-da1b5a5617ea"],
Cell[96819, 2741, 167, 5, 41, "Input",ExpressionUUID->"d0201d85-ef5b-4c58-882d-fbc8759d0f4a"],
Cell[96989, 2748, 732, 21, 37, "Input",ExpressionUUID->"e008409c-059e-4f31-b4c4-12642a9691f5"],
Cell[97724, 2771, 126, 1, 36, "Input",ExpressionUUID->"c7cbde86-1dff-4ece-8925-127e73fe2a23"],
Cell[97853, 2774, 214, 6, 38, "Input",ExpressionUUID->"d3c492f2-8cd2-4223-9151-8797dd29c0b8"],
Cell[98070, 2782, 13013, 218, 140, "Input",ExpressionUUID->"8b091609-8a42-43d8-98ed-0f04460840d8"],
Cell[111086, 3002, 7601, 213, 144, "Input",ExpressionUUID->"f53b61f5-3cd7-484e-a3e6-21f01e93a8cd"],
Cell[118690, 3217, 188, 4, 36, "Input",ExpressionUUID->"b100c6b0-b41d-492f-ae23-6f906a2a2d00"],
Cell[118881, 3223, 1126, 29, 36, "Input",ExpressionUUID->"f9475ff2-ac30-4b0f-ac13-d07650cc8953"],
Cell[120010, 3254, 1014, 27, 36, "Input",ExpressionUUID->"ee3617b4-49b0-4e1b-b3b1-ad3dbd97dcdc"],
Cell[121027, 3283, 1069, 28, 36, "Input",ExpressionUUID->"9b551e7a-077b-4185-b6e6-070827792a7c"],
Cell[122099, 3313, 1062, 28, 36, "Input",ExpressionUUID->"20e94edb-d82f-4d47-9cde-7ebb31af21e2"],
Cell[123164, 3343, 915, 26, 36, "Input",ExpressionUUID->"0209b01a-1912-4127-9f23-05cdf289883c"],
Cell[124082, 3371, 201, 4, 36, "Input",ExpressionUUID->"2acf1dfc-3179-4bca-9dff-b98b5ffca687"],
Cell[124286, 3377, 222, 7, 38, "Input",ExpressionUUID->"dd9ebe4d-bc55-4378-9352-642a0f0eb4a8"],
Cell[124511, 3386, 13107, 220, 139, "Input",ExpressionUUID->"13307ba0-4db9-4c51-abf5-44510a2b2dca"],
Cell[137621, 3608, 8664, 242, 199, "Input",ExpressionUUID->"b71d387f-b86a-4155-beb2-4457752c1b81"],
Cell[146288, 3852, 212, 4, 36, "Input",ExpressionUUID->"738b68cd-3151-4b1a-84b3-99235109ab0b"],
Cell[146503, 3858, 1148, 29, 36, "Input",ExpressionUUID->"40e35d28-27a8-4471-b048-f386065c1575"],
Cell[147654, 3889, 201, 4, 36, "Input",ExpressionUUID->"bd8b39ae-6e13-4025-9c0f-017deebb2827"],
Cell[147858, 3895, 338, 9, 41, "Input",ExpressionUUID->"4cf0eb85-0ba5-49cf-b0b6-edd51a79a845"],
Cell[148199, 3906, 11980, 201, 151, "Input",ExpressionUUID->"04d62fa8-753c-49c8-9945-f87ebef6cca1"],
Cell[160182, 4109, 7772, 215, 144, "Input",ExpressionUUID->"2569005b-7914-4a89-a3c9-b1cf7548d066"],
Cell[167957, 4326, 188, 4, 36, "Input",ExpressionUUID->"623b9b3a-caaf-4a2f-a18b-67c6a1fecb93"],
Cell[168148, 4332, 1100, 28, 36, "Input",ExpressionUUID->"f72e0394-f635-48a1-b2a6-4c724d208681"],
Cell[169251, 4362, 1067, 28, 36, "Input",ExpressionUUID->"58fb3725-fd17-47a5-a48e-6a574d8be3d1"],
Cell[170321, 4392, 213, 4, 36, "Input",ExpressionUUID->"81735b3d-47ca-4cbf-b10e-5c19640b2c96"],
Cell[170537, 4398, 334, 9, 41, "Input",ExpressionUUID->"26b8b721-9b17-414c-96f3-f87724ed1eba"],
Cell[170874, 4409, 7898, 217, 144, "Input",ExpressionUUID->"c4463657-9905-4474-a9d5-c28663874f1a"],
Cell[178775, 4628, 188, 4, 36, "Input",ExpressionUUID->"bd469045-2548-4a3e-8040-b8e523f9bcf3"],
Cell[178966, 4634, 1170, 29, 36, "Input",ExpressionUUID->"c95896cd-5ccf-4ac7-82cf-d6677b9e36a2"],
Cell[180139, 4665, 1116, 29, 36, "Input",ExpressionUUID->"7f557f4e-1bb7-4323-a19a-56b20e53f60d"],
Cell[181258, 4696, 213, 4, 36, "Input",ExpressionUUID->"22667353-7eec-4aa3-bd3d-472dd44a25a7"],
Cell[181474, 4702, 339, 9, 41, "Input",ExpressionUUID->"c274f6ff-a062-452e-ae07-abbccbf60858"],
Cell[181816, 4713, 2632, 61, 107, "Input",ExpressionUUID->"c9a62072-a8e0-4598-b8a6-fe361642213b"],
Cell[184451, 4776, 221, 5, 36, "Input",ExpressionUUID->"81402ec6-9f6d-4ec2-adcf-84e04388f08f"],
Cell[184675, 4783, 662, 16, 41, "Input",ExpressionUUID->"8590cf03-37da-4650-8c20-b14a2e1b42d5"],
Cell[185340, 4801, 189, 4, 36, "Input",ExpressionUUID->"4fd5ae43-e6b0-4051-a90a-413988a2e384"],
Cell[185532, 4807, 1650, 41, 43, "Input",ExpressionUUID->"e090972d-60f7-4e15-9ea3-2b6ca2c3d243"],
Cell[187185, 4850, 1697, 41, 42, "Input",ExpressionUUID->"f5549f14-4a42-4aab-a84c-4b164c6f29c5"],
Cell[188885, 4893, 444, 11, 41, "Input",ExpressionUUID->"9ead781a-0de6-45a3-9d65-cfe1b9c9900b"],
Cell[189332, 4906, 319, 5, 36, "Input",ExpressionUUID->"34328870-d93f-45d6-b0b0-e20125f4e993"],
Cell[189654, 4913, 369, 6, 36, "Input",ExpressionUUID->"08ae6ae4-95ad-4740-8a83-19031c876cba"],
Cell[190026, 4921, 1561, 30, 62, "Input",ExpressionUUID->"2375d803-3b96-4223-995b-1242214af52e"],
Cell[CellGroupData[{
Cell[191612, 4955, 5540, 106, 170, "Input",ExpressionUUID->"44d6ffaa-5888-462c-9427-010f6aa635dc"],
Cell[197155, 5063, 1190, 28, 41, "Output",ExpressionUUID->"97c3e1c4-a967-4005-8736-35ea36b84bfa"]
}, Open  ]],
Cell[198360, 5094, 219, 5, 36, "Input",ExpressionUUID->"6b5524b8-6085-4668-81f6-963c52cd0905"],
Cell[CellGroupData[{
Cell[198604, 5103, 2516, 65, 138, "Input",ExpressionUUID->"1588fbe6-5b17-4b98-8c92-6a228944e6d3"],
Cell[201123, 5170, 1236, 33, 55, "Output",ExpressionUUID->"fdb28d96-da46-4b81-8a42-820ad23541de"]
}, Open  ]],
Cell[202374, 5206, 193, 4, 36, "Input",ExpressionUUID->"3540a5a6-c20c-4d06-9619-827f01cec47c"],
Cell[CellGroupData[{
Cell[202592, 5214, 592, 13, 42, "Input",ExpressionUUID->"292e7505-1f53-4ed0-8015-69d02e7b50e6"],
Cell[203187, 5229, 731, 12, 41, "Output",ExpressionUUID->"06ae31fe-bf23-4bbc-82ca-3adfd8945ff4"]
}, Open  ]],
Cell[203933, 5244, 945, 27, 38, "Input",ExpressionUUID->"e3fa18af-c5c6-45df-a33d-03bbfc9d6cbf"],
Cell[CellGroupData[{
Cell[204903, 5275, 1073, 27, 39, "Input",ExpressionUUID->"5a666e4f-2587-49c2-83b9-24816e315459"],
Cell[205979, 5304, 1820, 48, 110, "Output",ExpressionUUID->"90b02b53-7740-4f54-9893-379eda7ef525"]
}, Open  ]],
Cell[207814, 5355, 171, 3, 36, "Input",ExpressionUUID->"0ade1da0-f1da-4927-bfb3-2a5a89392c05"],
Cell[CellGroupData[{
Cell[208010, 5362, 1455, 29, 36, "Input",ExpressionUUID->"b29578d7-d7a6-4880-981a-595958d46514"],
Cell[209468, 5393, 1064, 18, 41, "Output",ExpressionUUID->"d403f663-e03e-4d3d-a61e-9011953982f5"]
}, Open  ]],
Cell[210547, 5414, 372, 11, 37, "Input",ExpressionUUID->"08281dc4-5754-4ba8-a841-bc75f956d2f2"],
Cell[CellGroupData[{
Cell[210944, 5429, 1586, 35, 36, "Input",ExpressionUUID->"5204f970-04a8-4d5d-975b-08f842490e29"],
Cell[212533, 5466, 3695, 74, 139, "Output",ExpressionUUID->"33cb428d-692a-4a14-8311-8ada93f30c5a"]
}, Open  ]],
Cell[216243, 5543, 165, 3, 36, "Input",ExpressionUUID->"0f9a14b9-9ee4-4e16-8da9-c11c8268d629"],
Cell[216411, 5548, 8509, 229, 174, "Input",ExpressionUUID->"9733f0e6-3741-40ca-bbee-2d1ac091bc46"],
Cell[224923, 5779, 492, 12, 41, "Input",ExpressionUUID->"13eb679a-5814-40a6-8860-98088ce3bbe2"],
Cell[225418, 5793, 417, 6, 36, "Input",ExpressionUUID->"5ad89965-3c45-4ac4-ace2-7ef27c81bfe5"],
Cell[225838, 5801, 709, 16, 36, "Input",ExpressionUUID->"2149d73b-159a-462d-a0de-a8c0f2e13191"],
Cell[CellGroupData[{
Cell[226572, 5821, 5592, 107, 170, "Input",ExpressionUUID->"b2bc9e97-4237-4c1c-a4b6-8b59a8117178"],
Cell[232167, 5930, 1556, 36, 41, "Output",ExpressionUUID->"188a439c-03a8-495d-ae7d-6d7b9e6e47eb"]
}, Open  ]],
Cell[233738, 5969, 218, 5, 36, "Input",ExpressionUUID->"37a9b94c-0ea6-42ca-8075-e4796ff0eb75"],
Cell[CellGroupData[{
Cell[233981, 5978, 3401, 88, 138, "Input",ExpressionUUID->"3a875e9f-a430-4caa-8e75-00ce487eb489"],
Cell[237385, 6068, 1686, 44, 55, "Output",ExpressionUUID->"a484fcf8-1b0a-48b5-9033-c2f6d15dd73a"]
}, Open  ]],
Cell[239086, 6115, 193, 4, 36, "Input",ExpressionUUID->"4cfcd680-14a1-4fff-9c34-8bd3dfe38144"],
Cell[CellGroupData[{
Cell[239304, 6123, 642, 14, 42, "Input",ExpressionUUID->"3d151437-a68e-4159-bc46-eeeb76e2d11d"],
Cell[239949, 6139, 990, 16, 41, "Output",ExpressionUUID->"49c78a75-24f2-4cbc-a815-66ec49645d52"]
}, Open  ]],
Cell[240954, 6158, 476, 13, 36, "Input",ExpressionUUID->"eddf07a9-1845-4754-9871-c2a00078ceee"],
Cell[CellGroupData[{
Cell[241455, 6175, 1077, 27, 39, "Input",ExpressionUUID->"1ec37698-4f8b-4505-9704-4b6f2ee9958e"],
Cell[242535, 6204, 2283, 60, 110, "Output",ExpressionUUID->"3c38dbda-38c3-4ae9-915e-3bb63d32672e"]
}, Open  ]],
Cell[244833, 6267, 171, 3, 36, "Input",ExpressionUUID->"3c8499f0-2020-4eef-b8bb-866fb709de0a"],
Cell[CellGroupData[{
Cell[245029, 6274, 1554, 31, 36, "Input",ExpressionUUID->"dc2bc7dd-0bf4-4dc0-a587-f7f3cc228e9c"],
Cell[246586, 6307, 1361, 22, 41, "Output",ExpressionUUID->"40d41938-2c98-48d4-868a-03ac3d4031e3"]
}, Open  ]],
Cell[247962, 6332, 165, 3, 36, "Input",ExpressionUUID->"d7942662-081c-4ac4-baf1-321de93451cd"],
Cell[248130, 6337, 17890, 495, 362, "Input",ExpressionUUID->"a62f240e-4a58-467d-8c0a-d102330eb0eb"],
Cell[266023, 6834, 372, 11, 37, "Input",ExpressionUUID->"5a946e4c-ac4b-4659-9476-e21aa5f5d214"],
Cell[CellGroupData[{
Cell[266420, 6849, 1640, 36, 36, "Input",ExpressionUUID->"ec7f3649-7649-4181-a9dd-a4431f8291b2"],
Cell[268063, 6887, 4682, 95, 160, "Output",ExpressionUUID->"b3e046b8-9cd1-40ea-a605-5e5251c1d909"]
}, Open  ]],
Cell[272760, 6985, 211, 4, 36, "Input",ExpressionUUID->"740fac06-5722-46f4-9e92-ce4e6370735c"],
Cell[272974, 6991, 270, 7, 44, "Input",ExpressionUUID->"199760d8-d2d6-40f6-9599-d85a0ae0fb23"],
Cell[CellGroupData[{
Cell[273269, 7002, 608, 15, 53, "Input",ExpressionUUID->"e9cfeed2-731c-48a7-a792-e4da5d4c96f8"],
Cell[273880, 7019, 607, 8, 41, "Output",ExpressionUUID->"6f6faacc-0864-4f46-b570-77c60ee429f9"]
}, Open  ]],
Cell[274502, 7030, 326, 9, 44, "Input",ExpressionUUID->"abf5821e-d753-4b83-aa29-58f87ba79ac1"],
Cell[CellGroupData[{
Cell[274853, 7043, 660, 16, 53, "Input",ExpressionUUID->"3a18d1d5-4bd0-4110-9a1e-dd10a0cf24fb"],
Cell[275516, 7061, 641, 9, 41, "Output",ExpressionUUID->"f13220bc-de32-4e45-add0-438813dc6cfa"]
}, Open  ]],
Cell[276172, 7073, 211, 4, 36, "Input",ExpressionUUID->"65d8ff06-4869-4206-a7bc-c99c85793474"],
Cell[276386, 7079, 669, 17, 53, "Input",ExpressionUUID->"69f1ea3a-5dd6-4467-bc7d-d3b1060a5f9f"],
Cell[277058, 7098, 144, 3, 36, "Input",ExpressionUUID->"e0b236fc-2b4a-4774-be0a-8f3901fd380f"],
Cell[277205, 7103, 2365, 57, 65, "Input",ExpressionUUID->"16a0afed-7ae4-4884-9809-87a95b77d882"],
Cell[279573, 7162, 2712, 66, 89, "Input",ExpressionUUID->"6c4b93d6-8814-4c67-91a4-d73bb4a8f1b5"],
Cell[282288, 7230, 259, 7, 35, "Input",ExpressionUUID->"30fc55c6-833e-4a1f-a9f3-56d84be7891e"],
Cell[282550, 7239, 296, 7, 36, "Input",ExpressionUUID->"5a701d9c-66e8-4504-8864-f1b823ddd839"],
Cell[282849, 7248, 380, 12, 38, "Input",ExpressionUUID->"72e85f87-0971-45bb-9ee3-8f7c2fad6930"],
Cell[283232, 7262, 1776, 52, 113, "Input",ExpressionUUID->"bbe9c8b8-0548-4286-9931-5767646bd738"],
Cell[285011, 7316, 462, 12, 37, "Input",ExpressionUUID->"14a0404a-c635-4923-a8fc-2517ad8ada9f"],
Cell[285476, 7330, 3501, 106, 164, "Input",ExpressionUUID->"1418eac6-e02a-4a0f-83e5-bf9abf36d93e"],
Cell[288980, 7438, 259, 7, 35, "Input",ExpressionUUID->"ff74e56e-70f0-41ad-9edb-4c962e5183db"],
Cell[289242, 7447, 259, 7, 35, "Input",ExpressionUUID->"24ac7d18-49ad-44f6-b8d6-7f8ef6cfc7d1"],
Cell[289504, 7456, 618, 12, 36, "Input",ExpressionUUID->"9c27cbf0-f5e1-4291-a8f7-1e4f7ee78c0a"],
Cell[290125, 7470, 7366, 183, 120, "Input",ExpressionUUID->"a7023c15-73db-40aa-a801-1cf888895910"],
Cell[297494, 7655, 687, 19, 53, "Input",ExpressionUUID->"6c3162aa-a61f-4168-b785-20805632a0d6"],
Cell[298184, 7676, 751, 17, 36, "Input",ExpressionUUID->"2caa865d-ca4c-440c-886e-3eac493dff20"],
Cell[298938, 7695, 7111, 170, 260, "Input",ExpressionUUID->"cc5cf665-2d4a-44b4-9a98-34f7728fa905"],
Cell[306052, 7867, 492, 13, 36, "Input",ExpressionUUID->"04998266-3b0f-48cf-8cd6-f0ac2cb1542e"],
Cell[CellGroupData[{
Cell[306569, 7884, 1161, 30, 37, "Input",ExpressionUUID->"bced7686-f649-4f8d-99cc-d7940eb237a8"],
Cell[307733, 7916, 1625, 46, 41, "Output",ExpressionUUID->"121a47de-b0ce-4ea7-aeb7-8e4f91a71d78"]
}, Open  ]],
Cell[309373, 7965, 1211, 31, 37, "Input",ExpressionUUID->"42453eca-79a2-402e-b11e-6e17743dbad8"],
Cell[310587, 7998, 1256, 32, 37, "Input",ExpressionUUID->"607e3f45-cc1d-43fe-9df8-e6f43c640214"],
Cell[311846, 8032, 1242, 31, 37, "Input",ExpressionUUID->"8b573a42-275e-4dce-8a8c-bcffa0aa248b"],
Cell[313091, 8065, 259, 7, 35, "Input",ExpressionUUID->"85391e8d-8e13-464b-b037-798318d917fd"],
Cell[313353, 8074, 259, 7, 35, "Input",ExpressionUUID->"5e7bb344-9184-42bf-a89c-af2f84d57b9f"],
Cell[313615, 8083, 2039, 82, 38, "Input",ExpressionUUID->"85e57293-96b3-4b14-8cec-92db4215df46"],
Cell[315657, 8167, 212, 4, 36, "Input",ExpressionUUID->"56d48c81-7b1f-46ef-8568-4f8ddc906eb5"],
Cell[315872, 8173, 33769, 935, 959, "Input",ExpressionUUID->"409ca7e4-4e80-4fa9-9d87-9b644e6e64b1"],
Cell[349644, 9110, 259, 7, 35, "Input",ExpressionUUID->"2e7cd8dd-5a9a-44fa-8aca-80cb08394d96"],
Cell[349906, 9119, 655, 20, 44, "Input",ExpressionUUID->"383c8cb3-0eef-4dc2-a0f1-6ee633a83c50"],
Cell[350564, 9141, 8149, 221, 189, "Input",ExpressionUUID->"087cf26a-a13a-40a5-8913-c14493d2bd63"],
Cell[358716, 9364, 259, 7, 35, "Input",ExpressionUUID->"2c84d548-c7d9-433e-bcc2-918e4c7405f5"],
Cell[358978, 9373, 259, 7, 35, "Input",ExpressionUUID->"ca7bb452-3a97-4f01-a3c6-8d4eeb32341c"],
Cell[359240, 9382, 513, 11, 41, "Input",ExpressionUUID->"9a3cf4b2-3b96-482d-8805-ebbc3ce84f97"],
Cell[359756, 9395, 10921, 287, 267, "Input",ExpressionUUID->"8906ad81-bb88-4f11-836c-be4f941bbe1b"],
Cell[370680, 9684, 18193, 476, 522, "Input",ExpressionUUID->"c81de8af-62e8-45cd-8e71-970418569ef3"],
Cell[388876, 10162, 27221, 756, 829, "Input",ExpressionUUID->"3164b5cb-18c0-471e-84ab-321f0b392ba8"],
Cell[416100, 10920, 259, 7, 35, "Input",ExpressionUUID->"668a1970-8cc2-4f3c-a5e7-255fd15f6a5c"],
Cell[416362, 10929, 259, 7, 35, "Input",ExpressionUUID->"4a1ac784-a52e-4a07-b96a-d0a81318ce52"],
Cell[416624, 10938, 410, 9, 44, "Input",ExpressionUUID->"0a43348a-639a-4503-a48f-719a8f8b787c"],
Cell[417037, 10949, 333, 8, 41, "Input",ExpressionUUID->"d828d240-49dc-411f-883e-48d100bdc546"],
Cell[417373, 10959, 2653, 62, 58, "Input",ExpressionUUID->"0204efd1-9739-4453-b99e-044de2f20909"],
Cell[420029, 11023, 2509, 77, 58, "Input",ExpressionUUID->"d70a95e8-b8d2-4fdc-a253-ba138663be63"],
Cell[422541, 11102, 3760, 94, 58, "Input",ExpressionUUID->"0ff59afd-875d-4234-82ab-889e0e05301e"],
Cell[426304, 11198, 893, 27, 53, "Input",ExpressionUUID->"c3bf2150-3383-4233-aeaf-c655359121b4"],
Cell[427200, 11227, 384, 9, 41, "Input",ExpressionUUID->"39918a77-80e7-4acb-81a8-513764a2cf3c"],
Cell[CellGroupData[{
Cell[427609, 11240, 787, 18, 36, "Input",ExpressionUUID->"791607bc-4011-40de-b8ea-31f1379123fb"],
Cell[428399, 11260, 1077, 23, 41, "Output",ExpressionUUID->"16f37888-e267-4a8a-b4c9-1e869507e1f1"]
}, Open  ]],
Cell[429491, 11286, 2755, 66, 56, "Input",ExpressionUUID->"d3fe2359-822b-45b5-ac2d-d556ee90bbdc"],
Cell[432249, 11354, 3837, 90, 57, "Input",ExpressionUUID->"a2575cd2-5d4a-44f5-8bd9-310f0b2707f8"],
Cell[436089, 11446, 3813, 90, 57, "Input",ExpressionUUID->"0c94ca60-9858-4cb4-9317-dbceb9ef250e"],
Cell[439905, 11538, 3735, 89, 57, "Input",ExpressionUUID->"225fff76-a60b-45b7-b202-79e84004b2c8"],
Cell[443643, 11629, 3692, 87, 57, "Input",ExpressionUUID->"9bea8512-3402-42e7-bb75-10c15a2d2bc2"],
Cell[447338, 11718, 3694, 87, 57, "Input",ExpressionUUID->"3228c3a1-5634-4ab3-bb1f-4d2d3774871e"],
Cell[451035, 11807, 3768, 89, 57, "Input",ExpressionUUID->"c473cf39-8878-40bb-a679-c0c1016f56e1"],
Cell[454806, 11898, 1261, 35, 53, "Input",ExpressionUUID->"1d0bd26e-0477-4783-9cf5-6930d2dd7dfd"],
Cell[456070, 11935, 259, 7, 35, "Input",ExpressionUUID->"a42429e0-6a38-48a2-be0d-3b31fb7bbd5d"],
Cell[456332, 11944, 701, 14, 41, "Input",ExpressionUUID->"c2fc08da-0db0-44f2-996e-b16155b354cb"],
Cell[457036, 11960, 168, 4, 36, "Input",ExpressionUUID->"2e8026c0-40e6-431d-976d-dd2429989976"],
Cell[457207, 11966, 1877, 51, 57, "Input",ExpressionUUID->"a559d818-e070-4930-90c3-6f137d5935b2"],
Cell[459087, 12019, 211, 5, 36, "Input",ExpressionUUID->"5e34dc75-dae7-49c8-b041-9157e9491c8f"],
Cell[459301, 12026, 922, 29, 53, "Input",ExpressionUUID->"72c451da-4d3d-497f-8d52-1c334ad889d3"],
Cell[460226, 12057, 259, 6, 36, "Input",ExpressionUUID->"87b02245-3418-4e24-a132-a25ff0712c0f"],
Cell[460488, 12065, 208, 5, 36, "Input",ExpressionUUID->"07c9d32b-6759-4c63-ad6e-5bc824826354"],
Cell[460699, 12072, 2170, 50, 36, "Input",ExpressionUUID->"ab532261-fc42-4387-931f-2e8591a492b7"],
Cell[462872, 12124, 4162, 96, 143, "Input",ExpressionUUID->"97cbaa3f-99a2-4d7d-9ce8-6272e4205a03"],
Cell[467037, 12222, 1295, 34, 59, "Input",ExpressionUUID->"5452bc10-daa2-469b-b99e-b658dc845c30"],
Cell[468335, 12258, 207, 5, 36, "Input",ExpressionUUID->"0a0c5e8d-162d-4c83-871b-1c7cba6ce881"],
Cell[468545, 12265, 2103, 48, 36, "Input",ExpressionUUID->"c1ed9e8c-1eb0-4761-94de-fefa9e0911de"],
Cell[470651, 12315, 4289, 98, 143, "Input",ExpressionUUID->"d1a96356-c3d8-4a60-aa8e-a8d963c7246b"],
Cell[474943, 12415, 1390, 36, 59, "Input",ExpressionUUID->"2951f609-bc21-457f-b6ec-8d959699e0af"],
Cell[476336, 12453, 213, 5, 36, "Input",ExpressionUUID->"41564868-4858-49bf-a133-58c61fd5e8e8"],
Cell[476552, 12460, 1407, 37, 36, "Input",ExpressionUUID->"f38feb17-bb8d-4f0d-961f-b876cd21480f"],
Cell[477962, 12499, 226, 5, 41, "Input",ExpressionUUID->"3a224823-1a47-41ac-9a86-e2f8b5652132"],
Cell[478191, 12506, 552, 17, 37, "Input",ExpressionUUID->"38bce0a1-43a6-4711-90fe-a33a9e2b3df7"],
Cell[478746, 12525, 799, 22, 54, "Input",ExpressionUUID->"43e72b1d-71f1-454c-b8cb-1afac291c3a2"],
Cell[479548, 12549, 550, 11, 41, "Input",ExpressionUUID->"6e154209-8eed-4028-95f0-c11e5df3612f"],
Cell[480101, 12562, 388, 9, 41, "Input",ExpressionUUID->"5d66f1fc-4622-4819-9e23-ea0fa6509933"],
Cell[480492, 12573, 331, 7, 36, "Input",ExpressionUUID->"3e67bf9e-3e66-4c01-83ce-945113ab77a0"],
Cell[480826, 12582, 3769, 108, 108, "Input",ExpressionUUID->"2408abc0-0e3f-435b-bfff-fa111ec2b72b"],
Cell[484598, 12692, 566, 15, 37, "Input",ExpressionUUID->"4aa9c71e-72a8-45b0-ae05-82442f1a8a44"],
Cell[485167, 12709, 720, 21, 37, "Input",ExpressionUUID->"cf7b2653-e463-467e-b78c-a62a5250bacf"],
Cell[485890, 12732, 1422, 39, 58, "Input",ExpressionUUID->"61de1486-8802-4d3e-a577-433e9aa8c4f6"],
Cell[487315, 12773, 1058, 27, 37, "Input",ExpressionUUID->"8adea66c-9f67-4a0a-b91f-78e37f015dc3"],
Cell[488376, 12802, 581, 17, 37, "Input",ExpressionUUID->"0c2d877e-1d64-4f9b-bf0a-4e4aa72d4c0e"],
Cell[488960, 12821, 2854, 82, 60, "Input",ExpressionUUID->"dc92ea5d-1268-4996-9f15-330c1e897d8b"],
Cell[491817, 12905, 1698, 52, 38, "Input",ExpressionUUID->"161d55b8-b878-4990-8def-b43ca707574f"],
Cell[493518, 12959, 944, 22, 36, "Input",ExpressionUUID->"d64fcbb7-1ddf-4554-b8bf-a10027d300fb"],
Cell[494465, 12983, 1192, 31, 37, "Input",ExpressionUUID->"6fd21eba-90a1-4146-8358-0219be98bead"],
Cell[495660, 13016, 1294, 32, 37, "Input",ExpressionUUID->"35e08784-23ae-4345-be22-6a15ebc6aefb"],
Cell[496957, 13050, 1495, 39, 37, "Input",ExpressionUUID->"6a2c1a80-af03-4f40-a0e8-37475dacaaab"],
Cell[498455, 13091, 831, 22, 38, "Input",ExpressionUUID->"e0391d46-1029-426c-b99f-108912d92781"],
Cell[499289, 13115, 7659, 162, 114, "Input",ExpressionUUID->"65353df1-30a7-4ca3-bd58-e7b3f639c1e5"],
Cell[506951, 13279, 4221, 104, 63, "Input",ExpressionUUID->"fb6f35d4-5f99-47c9-95a8-ad6d12127b56"],
Cell[511175, 13385, 200, 4, 36, "Input",ExpressionUUID->"3359e55b-0c3b-4567-a97c-6070f2017660"],
Cell[511378, 13391, 706, 19, 38, "Input",ExpressionUUID->"45c9da54-7356-489a-bba2-bf2309052aea"],
Cell[512087, 13412, 28495, 478, 135, "Input",ExpressionUUID->"aecd9f55-073f-4413-acfc-93070a29ecc9"],
Cell[540585, 13892, 690, 18, 43, "Input",ExpressionUUID->"3a3b6aea-e5ab-4e46-b3fb-ab07b04b71c9"],
Cell[541278, 13912, 221, 6, 41, "Input",ExpressionUUID->"d9fe782c-4e73-4be6-a7f5-23ee795a9def"],
Cell[541502, 13920, 925, 26, 36, "Input",ExpressionUUID->"02f3ffd8-398b-4059-a4b2-adf594490ada"],
Cell[542430, 13948, 923, 26, 36, "Input",ExpressionUUID->"0a722b0a-9078-4061-a432-c96bdb73c0c9"],
Cell[543356, 13976, 971, 26, 36, "Input",ExpressionUUID->"d18822e5-6792-4f2d-90be-4ea24f5bc43c"],
Cell[544330, 14004, 971, 26, 36, "Input",ExpressionUUID->"bfe888bf-523e-4aae-b851-0201bb216fe9"],
Cell[545304, 14032, 173, 3, 38, "Input",ExpressionUUID->"21f3cb79-edbc-4bde-b5a4-c507b5ec1d28"],
Cell[545480, 14037, 1754, 47, 38, "Input",ExpressionUUID->"fcef6f79-b76e-4576-8e03-ffadec846b75"],
Cell[547237, 14086, 259, 7, 35, "Input",ExpressionUUID->"788de96b-c7da-4ec3-9049-cd3e7a907e23"],
Cell[547499, 14095, 1582, 58, 40, "Input",ExpressionUUID->"7deb9d85-57c9-4da3-996c-b37ace774fa0"],
Cell[549084, 14155, 368, 8, 41, "Input",ExpressionUUID->"ec176096-003e-442a-abea-a22c7626f137"],
Cell[549455, 14165, 1497, 37, 43, "Input",ExpressionUUID->"3d4e523f-f1b7-4a81-8136-63dd719f1fb7"],
Cell[550955, 14204, 1536, 35, 42, "Input",ExpressionUUID->"d2fed4b1-2ba2-497f-8e5e-b1c6aa9a4455"],
Cell[552494, 14241, 507, 11, 41, "Input",ExpressionUUID->"2994b91b-43f6-4562-9846-8c216ad2a721"],
Cell[553004, 14254, 323, 6, 36, "Input",ExpressionUUID->"cb2733b7-35f2-4cfa-9a02-1d0a295b0e4d"],
Cell[553330, 14262, 421, 7, 36, "Input",ExpressionUUID->"055c86f4-6bf6-417d-b718-978795dea511"],
Cell[553754, 14271, 1615, 31, 62, "Input",ExpressionUUID->"21140eb9-2aaf-4b08-b6a2-cd3cb6a5d91e"],
Cell[CellGroupData[{
Cell[555394, 14306, 5596, 108, 170, "Input",ExpressionUUID->"95c1df40-3103-4ff9-86b3-e9d868933e75"],
Cell[560993, 14416, 1115, 26, 41, "Output",ExpressionUUID->"37df5b42-b8df-46fd-b988-2d4f96d02aa7"]
}, Open  ]],
Cell[562123, 14445, 288, 7, 36, "Input",ExpressionUUID->"603bf0ea-ab8c-432c-8443-6763947e0973"],
Cell[CellGroupData[{
Cell[562436, 14456, 2281, 58, 57, "Input",ExpressionUUID->"dd1df164-e56d-4bc1-b577-d325b8158af2"],
Cell[564720, 14516, 1193, 30, 55, "Output",ExpressionUUID->"549dbb2c-0268-4612-ab2b-e7c9aac310f9"]
}, Open  ]],
Cell[565928, 14549, 171, 3, 36, "Input",ExpressionUUID->"1be3afea-01f7-4e72-88f4-9bc764800dde"],
Cell[CellGroupData[{
Cell[566124, 14556, 472, 12, 42, "Input",ExpressionUUID->"58f82ed4-fbe3-4811-8215-a47714f512de"],
Cell[566599, 14570, 763, 13, 41, "Output",ExpressionUUID->"688bb954-cfd0-40a1-a4ec-6797c3afbb8c"]
}, Open  ]],
Cell[567377, 14586, 262, 7, 36, "Input",ExpressionUUID->"3734b0e9-059c-48c7-8b0c-84e38e1ed194"],
Cell[CellGroupData[{
Cell[567664, 14597, 877, 25, 39, "Input",ExpressionUUID->"06279947-fb62-4ed5-934d-9ce2c4b1d149"],
Cell[568544, 14624, 1716, 44, 60, "Output",ExpressionUUID->"a1c72d23-0daa-405b-b243-316ebee4b151"]
}, Open  ]],
Cell[570275, 14671, 171, 3, 36, "Input",ExpressionUUID->"f90adda4-ad6a-4a85-ab6e-35dc547eed17"],
Cell[CellGroupData[{
Cell[570471, 14678, 1427, 30, 36, "Input",ExpressionUUID->"b3162daf-e990-495a-9385-26e8dfcab17a"],
Cell[571901, 14710, 1110, 20, 41, "Output",ExpressionUUID->"aec87a8b-0a14-4a1a-9267-d48df9795480"]
}, Open  ]],
Cell[573026, 14733, 273, 6, 36, "Input",ExpressionUUID->"c0fd4c55-f928-4aea-a580-ce1b8623fb09"],
Cell[CellGroupData[{
Cell[573324, 14743, 3445, 79, 121, "Input",ExpressionUUID->"5d9e2430-fb2e-4d36-87ff-a93f843c4e77"],
Cell[576772, 14824, 1172, 35, 55, "Output",ExpressionUUID->"5ff157e4-f70e-4020-84ee-23d4c5f6a6ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[577981, 14864, 1886, 52, 57, "Input",ExpressionUUID->"24b80b91-1d7e-4f79-9958-e0f6b445ccaf"],
Cell[579870, 14918, 946, 29, 55, "Output",ExpressionUUID->"ca469c5a-e5c1-46fe-93b0-bc52314e8427"]
}, Open  ]],
Cell[580831, 14950, 399, 11, 36, "Input",ExpressionUUID->"c2c8440a-0016-4369-aeb1-9e92aced272b"],
Cell[CellGroupData[{
Cell[581255, 14965, 690, 18, 36, "Input",ExpressionUUID->"85017f9b-1167-4069-9bd3-cb0bce2c832c"],
Cell[581948, 14985, 1011, 29, 55, "Output",ExpressionUUID->"cf285068-7e25-4010-9be6-203294285304"]
}, Open  ]],
Cell[582974, 15017, 415, 8, 36, "Input",ExpressionUUID->"05e70b40-1dce-4046-b6f9-ef7824ee48c0"],
Cell[CellGroupData[{
Cell[583414, 15029, 1025, 24, 36, "Input",ExpressionUUID->"f4e62b06-95c2-456b-b48d-b3bc62471d03"],
Cell[584442, 15055, 1440, 26, 41, "Output",ExpressionUUID->"e564a9a2-bfff-4b51-9bd5-98098bde3549"]
}, Open  ]],
Cell[585897, 15084, 289, 7, 37, "Input",ExpressionUUID->"788ed70c-5df1-4581-ad65-77dd93ddbd13"],
Cell[CellGroupData[{
Cell[586211, 15095, 1358, 32, 36, "Input",ExpressionUUID->"925cf471-dc26-41d2-937d-c2f457693874"],
Cell[587572, 15129, 2346, 45, 117, "Output",ExpressionUUID->"db3583f0-fb7d-4883-a785-0d003a0a34d8"]
}, Open  ]],
Cell[589933, 15177, 388, 11, 36, "Input",ExpressionUUID->"1b82688d-c558-4f8a-88ee-2a78e6cf839a"],
Cell[CellGroupData[{
Cell[590346, 15192, 1082, 24, 36, "Input",ExpressionUUID->"1f3203da-ce30-4fb4-9fa3-1440c0ca0397"],
Cell[591431, 15218, 1456, 41, 151, "Output",ExpressionUUID->"5e621d0f-eb87-4e36-95d5-866f81b6f55b"]
}, Open  ]],
Cell[592902, 15262, 165, 3, 36, "Input",ExpressionUUID->"c8fe4467-a487-4627-8c1c-5eabeecdeeda"],
Cell[593070, 15267, 8055, 219, 147, "Input",ExpressionUUID->"0c5f6fb8-890a-44e4-be9a-9f9283ece343"],
Cell[601128, 15488, 211, 4, 36, "Input",ExpressionUUID->"280baa4c-f27b-4c40-bbd6-a5b1de17e362"],
Cell[601342, 15494, 444, 11, 41, "Input",ExpressionUUID->"a2bc158b-c1f8-447a-aea3-46025d8f5ec2"],
Cell[601789, 15507, 373, 7, 36, "Input",ExpressionUUID->"8b95158a-f7ca-4d71-8608-9a6c51a388fa"],
Cell[602165, 15516, 1319, 22, 36, "Input",ExpressionUUID->"062b8ce3-a2d0-4f80-8b72-73369077240d"],
Cell[CellGroupData[{
Cell[603509, 15542, 5544, 107, 170, "Input",ExpressionUUID->"484d5385-bf6d-45f8-84fd-69c495c2bd85"],
Cell[609056, 15651, 1296, 31, 41, "Output",ExpressionUUID->"f04212ac-ae9d-4718-a414-b0608e0ffb62"]
}, Open  ]],
Cell[610367, 15685, 219, 5, 36, "Input",ExpressionUUID->"f7140d70-4c46-4cc7-9ba2-0daae1ff13b2"],
Cell[CellGroupData[{
Cell[610611, 15694, 2520, 66, 138, "Input",ExpressionUUID->"cb433d63-02fb-4c99-b643-af6c404ca643"],
Cell[613134, 15762, 1331, 35, 55, "Output",ExpressionUUID->"69177800-c3ca-4d81-910b-a5d4d3f9fa08"]
}, Open  ]],
Cell[614480, 15800, 193, 4, 36, "Input",ExpressionUUID->"373e8cd3-c1f1-4da0-94f0-fa4ea80b5cb0"],
Cell[CellGroupData[{
Cell[614698, 15808, 596, 14, 42, "Input",ExpressionUUID->"b7212c00-8547-45a3-ad9a-5df7ca148dc4"],
Cell[615297, 15824, 831, 14, 41, "Output",ExpressionUUID->"da06afec-a41d-4205-8b0e-e58aa56d94b0"]
}, Open  ]],
Cell[616143, 15841, 466, 13, 36, "Input",ExpressionUUID->"a81431b5-e830-4573-91fe-678d924ba31e"],
Cell[CellGroupData[{
Cell[616634, 15858, 1077, 28, 39, "Input",ExpressionUUID->"019552a9-d8c6-4b72-933e-12e689c963c1"],
Cell[617714, 15888, 1828, 49, 60, "Output",ExpressionUUID->"d358e779-1737-4290-8675-30405cac7bf1"]
}, Open  ]],
Cell[619557, 15940, 171, 3, 36, "Input",ExpressionUUID->"dd8be69f-8c88-40c6-b37b-c285fefca126"],
Cell[CellGroupData[{
Cell[619753, 15947, 1459, 30, 36, "Input",ExpressionUUID->"384c7ef1-1ce5-4fac-9094-2e7a2cf407fc"],
Cell[621215, 15979, 1159, 20, 41, "Output",ExpressionUUID->"7435fa70-49d1-4104-8ea4-eb5e855cb264"]
}, Open  ]],
Cell[622389, 16002, 325, 7, 36, "Input",ExpressionUUID->"5b06c535-79d8-427a-8992-12f2c6863aa2"],
Cell[CellGroupData[{
Cell[622739, 16013, 3547, 81, 121, "Input",ExpressionUUID->"9521eae7-8cbf-458c-bc4c-9131b59141f7"],
Cell[626289, 16096, 1385, 42, 55, "Output",ExpressionUUID->"b2d72353-bee9-4206-b05a-fe6e95df4e67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[627711, 16143, 2329, 64, 138, "Input",ExpressionUUID->"77ebf225-ccbd-43b5-b8c3-8d2dc60940d8"],
Cell[630043, 16209, 1167, 36, 55, "Output",ExpressionUUID->"0cee94ee-1748-4254-a39a-95c415f6ca7a"]
}, Open  ]],
Cell[631225, 16248, 399, 11, 36, "Input",ExpressionUUID->"e5a7216b-d8c3-4913-a0ad-73925382f1ae"],
Cell[CellGroupData[{
Cell[631649, 16263, 763, 19, 36, "Input",ExpressionUUID->"06eca955-fb80-46e3-8ef9-a841a70739ba"],
Cell[632415, 16284, 1238, 36, 55, "Output",ExpressionUUID->"660e4588-5788-4d0e-b496-c1baae33af31"]
}, Open  ]],
Cell[633668, 16323, 415, 8, 36, "Input",ExpressionUUID->"49ce255e-3d97-4937-b2d4-4ce30c8d5edf"],
Cell[CellGroupData[{
Cell[634108, 16335, 1075, 24, 36, "Input",ExpressionUUID->"360c5d3f-2cd7-4a0d-879a-b675dd27efb9"],
Cell[635186, 16361, 1495, 27, 41, "Output",ExpressionUUID->"bbfc5ca5-313d-4022-8328-89be7d890ac9"]
}, Open  ]],
Cell[636696, 16391, 289, 7, 37, "Input",ExpressionUUID->"e669ab1f-2680-4f05-8ce8-882a3d4e3905"],
Cell[CellGroupData[{
Cell[637010, 16402, 1405, 32, 36, "Input",ExpressionUUID->"3cfa678b-b4b2-423c-84a9-f2842fb38cd0"],
Cell[638418, 16436, 3478, 68, 139, "Output",ExpressionUUID->"52d9992e-bbe2-4c19-aa29-6ab33985bd18"]
}, Open  ]],
Cell[641911, 16507, 388, 11, 36, "Input",ExpressionUUID->"3785ef15-5c5d-43cc-8b69-37c61225d8a2"],
Cell[CellGroupData[{
Cell[642324, 16522, 1133, 25, 36, "Input",ExpressionUUID->"c73c0aea-8f2a-4996-9e91-9e6a8db27f6a"],
Cell[643460, 16549, 1909, 54, 181, "Output",ExpressionUUID->"3cae1f6b-6473-4068-bb5a-83badf57ca4e"]
}, Open  ]],
Cell[645384, 16606, 165, 3, 36, "Input",ExpressionUUID->"507ae176-6cd7-456a-96ff-da384a7e727c"],
Cell[645552, 16611, 9459, 255, 174, "Input",ExpressionUUID->"2741bbdc-bfa7-40b3-9e64-5ea0e590b814"],
Cell[655014, 16868, 211, 4, 36, "Input",ExpressionUUID->"3b96e605-935f-44b8-8ff2-ec129fc1db01"],
Cell[655228, 16874, 741, 30, 40, "Input",ExpressionUUID->"740c7390-e4e9-4f80-ade6-364c0727a587"],
Cell[CellGroupData[{
Cell[655994, 16908, 616, 16, 61, "Input",ExpressionUUID->"c89be8d3-8b75-4ada-86d3-9d79198ea2d5"],
Cell[656613, 16926, 342, 6, 41, "Output",ExpressionUUID->"c07d9c69-c658-47a7-87ba-d2794077bcd9"]
}, Open  ]],
Cell[656970, 16935, 809, 30, 40, "Input",ExpressionUUID->"386f97c9-c9f4-4a7f-85f5-bc3c324e77d4"],
Cell[CellGroupData[{
Cell[657804, 16969, 1009, 22, 61, "Input",ExpressionUUID->"f43e6ea3-3feb-42de-bc33-f841889df36e"],
Cell[658816, 16993, 584, 10, 41, "Output",ExpressionUUID->"2dcbb8cb-3684-4420-8661-d4e11582a04b"]
}, Open  ]],
Cell[659415, 17006, 259, 7, 35, "Input",ExpressionUUID->"5f5f5232-70ca-4d2e-bccd-60ec7787ad1a"],
Cell[659677, 17015, 780, 15, 101, "Input",ExpressionUUID->"21967a5a-8465-42b1-9386-9aae73d1db15"],
Cell[660460, 17032, 434, 10, 41, "Input",ExpressionUUID->"1e3ec1e5-8dd5-4c0d-8236-9aa48dadd166"],
Cell[660897, 17044, 464, 9, 41, "Input",ExpressionUUID->"6ac57db3-f190-4766-9311-25b85c323fc0"],
Cell[CellGroupData[{
Cell[661386, 17057, 1075, 24, 36, "Input",ExpressionUUID->"821c0ba3-acb6-43e4-8596-fc221fb643dc"],
Cell[662464, 17083, 2249, 61, 67, "Output",ExpressionUUID->"56f498d3-9cac-4804-9186-bdfb3f696922"]
}, Open  ]],
Cell[CellGroupData[{
Cell[664750, 17149, 946, 20, 36, "Input",ExpressionUUID->"7c7d2723-3c93-4c56-bb85-d6649efb6e97"],
Cell[665699, 17171, 824, 19, 41, "Output",ExpressionUUID->"538270b1-ed4b-47a7-a74f-90a11b8cbdc0"]
}, Open  ]],
Cell[666538, 17193, 4889, 116, 168, "Input",ExpressionUUID->"81755eeb-d73b-4390-8b3e-b73096794581"],
Cell[671430, 17311, 4131, 99, 57, "Input",ExpressionUUID->"483988f2-c8a8-48d7-8787-9c55c1b7ffb4"],
Cell[675564, 17412, 4131, 99, 57, "Input",ExpressionUUID->"6cd1e4b9-e4a2-46e3-88e4-57e1590f4d91"],
Cell[679698, 17513, 4179, 99, 57, "Input",ExpressionUUID->"8ab8d0d5-b06c-42c0-bce3-eb4036fea185"],
Cell[683880, 17614, 4177, 99, 57, "Input",ExpressionUUID->"bb674a9e-b7ef-415f-bf64-58a25a261ee5"],
Cell[688060, 17715, 4112, 97, 57, "Input",ExpressionUUID->"537b8617-8de3-46ad-aa23-ccb041be6eb5"],
Cell[692175, 17814, 4112, 97, 57, "Input",ExpressionUUID->"5eca712c-0956-4868-bc68-b49e1b2d96b1"],
Cell[696290, 17913, 4162, 98, 57, "Input",ExpressionUUID->"497b8daf-8fe3-472a-88a0-b24e024fc64e"],
Cell[700455, 18013, 4266, 101, 57, "Input",ExpressionUUID->"675bb8dd-7564-4884-ac74-03132ecf6dbb"],
Cell[704724, 18116, 4266, 101, 57, "Input",ExpressionUUID->"2b87e7cf-dc1f-46ae-aeee-913e31038e08"],
Cell[708993, 18219, 4312, 101, 57, "Input",ExpressionUUID->"0d4575f6-d20f-484c-a547-ad21055a836a"],
Cell[713308, 18322, 4147, 97, 57, "Input",ExpressionUUID->"c453f498-1b3e-4b24-a184-309544bd0fd5"],
Cell[717458, 18421, 4249, 99, 57, "Input",ExpressionUUID->"8a4999b7-a5bf-4092-a8ab-ef0ed744d65e"],
Cell[721710, 18522, 4301, 100, 57, "Input",ExpressionUUID->"ffe42fc3-4496-4e26-9720-40eaf5e0de88"],
Cell[726014, 18624, 4247, 98, 57, "Input",ExpressionUUID->"151888c3-b08b-450a-87a1-3f8d3fabfbdc"],
Cell[730264, 18724, 229, 7, 38, "Input",ExpressionUUID->"fc57544f-72dc-4b76-934e-c2c32af056e5"],
Cell[730496, 18733, 2197, 50, 81, "Input",ExpressionUUID->"362195ed-7bf7-48bd-9524-6c8494d5d094"],
Cell[732696, 18785, 259, 7, 35, "Input",ExpressionUUID->"6369bdc9-09e8-41b6-87a0-5460bba07898"]
}
]
*)


